Adversarial Attack and Defense for LoRa Device Identification and Authentication via Deep Learning

LoRa provides long-range, energy-efficient communications in Internet of Things (IoT) applications that rely on Low-Power Wide-Area Network (LPWAN) capabilities. Despite these merits, concerns persist regarding the security of LoRa networks, especially in situations where device identification and authentication are imperative to secure the reliable access to the LoRa networks. This paper explores a deep learning (DL) approach to tackle these concerns, focusing on two critical tasks, namely (i) identifying LoRa devices and (ii) classifying them to legitimate and rogue devices. Deep neural networks (DNNs), encompassing both convolutional and feedforward neural networks, are trained for these tasks using actual LoRa signal data. In this setting, the adversaries may spoof rogue LoRa signals through the kernel density estimation (KDE) method based on legitimate device signals that are received by the adversaries. Two cases are considered, (i) training two separate classifiers, one for each of the two tasks, and (ii) training a multi-task classifier for both tasks. The vulnerabilities of the resulting DNNs to manipulations in input samples are studied in form of untargeted and targeted adversarial attacks using the Fast Gradient Sign Method (FGSM). Individual and common perturbations are considered against single-task and multi-task classifiers for the LoRa signal analysis. To provide resilience against such attacks, a defense approach is presented by increasing the robustness of classifiers with adversarial training. Results quantify how vulnerable LoRa signal classification tasks are to adversarial attacks and emphasize the need to fortify IoT applications against these subtle yet effective threats.

==> figures/Plot_Figures.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "de4d9dd9",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "10\n"
     ]
    }
   ],
   "source": [
    "import numpy as np\n",
    "import tensorflow as tf\n",
    "tf.compat.v1.enable_eager_execution()\n",
    "from keras.layers import Input, Dense, GaussianNoise, BatchNormalization, Lambda, LayerNormalization\n",
    "from keras.layers.core import Reshape,Dense,Dropout,Activation,Flatten\n",
    "from keras.layers.convolutional import Convolution2D, MaxPooling2D, ZeroPadding2D\n",
    "from keras.models import Model\n",
    "from keras import regularizers\n",
    "from tensorflow.keras.models import Sequential\n",
    "from tensorflow.keras.optimizers import SGD, Adam\n",
    "from tensorflow.keras.utils import to_categorical\n",
    "import keras.models as models\n",
    "import random as rn\n",
    "from keras import backend as K\n",
    "from keras.models import load_model\n",
    "import matplotlib.pyplot as plt\n",
    "from numpy import loadtxt\n",
    "import keras\n",
    "from keras.models import Sequential\n",
    "from keras.layers import Dense\n",
    "from keras.callbacks import ModelCheckpoint\n",
    "# from keras.optimizers import Adam\n",
    "from keras.layers import Dropout \n",
    "import matplotlib.pyplot as plt\n",
    "from keras.utils import np_utils\n",
    "# for reproducing results\n",
    "from numpy.random import seed\n",
    "seed(1)\n",
    "from tensorflow.random import set_seed \n",
    "set_seed(3)\n",
    "import math\n",
    "import csv\n",
    "import random\n",
    "import time\n",
    "from keras.layers import Lambda\n",
    "from keras import backend as K\n",
    "import matplotlib.pyplot as plt\n",
    "plt.rcParams['pdf.fonttype'] = 42\n",
    "plt.rcParams['ps.fonttype'] = 42\n",
    "\n",
    "# plt.rcParams[\"figure.figsize\"] = plt.rcParamsDefault[\"figure.figsize\"]\n",
    "\n",
    "plt.rcParams[\"figure.figsize\"] = (4.3,2.8)\n",
    "plt.rcParams.update({'font.size': 8})\n",
    "plt.rcParams['lines.linewidth'] = 1\n",
    "\n",
    "plt.rcParams['lines.markersize'] = 4\n",
    "\n",
    "import tensorflow.keras.backend as K\n",
    "from sklearn.neighbors import KernelDensity\n",
    "from sklearn.utils import shuffle\n",
    "from keras.callbacks import ModelCheckpoint\n",
    "print(10)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "abba7704",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "id": "4c5aa21a",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 430x280 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Untargeted CNN\n",
    "\n",
    "untargeted_success_vec1 =  [0.081, 0.09, 0.101, 0.1155, 0.14, 0.1695, 0.205, 0.233, 0.253, 0.266, 0.2825, 0.333, 0.445, 0.6285, 0.6985, 0.7215, 0.7225, 0.7225, 0.7225, 0.7225, 0.7225]\n",
    "untargeted_success_vec2 =  [0.179, 0.1955, 0.2185, 0.2515, 0.2935, 0.3415, 0.3925, 0.446, 0.516, 0.591, 0.6745, 0.7625, 0.867, 0.9055, 0.9055, 0.9055, 0.9055, 0.9055, 0.9055, 0.9055, 0.9055]\n",
    "untargeted_success_vecG1 =  [0.0525, 0.0525, 0.053, 0.053, 0.053, 0.054, 0.054, 0.0545, 0.0565, 0.0565, 0.0565, 0.0585, 0.061, 0.0695, 0.0785, 0.114, 0.1575, 0.203, 0.2785, 0.367, 0.4315]\n",
    "untargeted_success_vecG2 =  [0.123, 0.1235, 0.1235, 0.1245, 0.1245, 0.127, 0.127, 0.129, 0.1345, 0.138, 0.138, 0.1425, 0.154, 0.174, 0.202, 0.2575, 0.323, 0.3985, 0.4655, 0.52, 0.52]\n",
    "\n",
    "dBrange = -40\n",
    "# plt.rc('font', size=10) \n",
    "fig = plt.figure()\n",
    "plt.plot(range(dBrange , 1, 2), untargeted_success_vec2, 'ro-', label = 'Task 1,\\nAdversarial Attack')\n",
    "plt.plot(range(dBrange , 1, 2), untargeted_success_vec1, 'gs-', label = 'Task 2,\\nAdversarial Attack')\n",
    "plt.plot(range(dBrange , 1, 2), untargeted_success_vecG2, 'md--', label = 'Task 1,\\nGaussian Noise')\n",
    "plt.plot(range(dBrange , 1, 2), untargeted_success_vecG1, 'bx--', label = 'Task 2,\\nGaussian Noise')\n",
    "# plt.plot(range(dBrange , 1, 2), class1perf_vec, 'md-', label = 'Classifier 1, After Defense')\n",
    "# # plt.plot(range(dBrange , 1, 2), class2perf_vec, 'bs-', label = 'Classifier 2, After Defense')\n",
    "# plt.plot(range(dBrange , 1, 2), class3perf_vec, 'bs-', label = 'Classifier 1, Accuracy of Clean Samples After Defense')\n",
    "# # plt.plot(range(dBrange , 1, 2), class4perf_vec, 'bs-', label = 'Classifier 2, Accuracy of Clean SamplesAfter Defense')\n",
    "\n",
    "plt.legend(loc=\"upper left\")\n",
    "# plt.legend(bbox_to_anchor=(0.01, 0.01), loc=\"lower left\", borderaxespad=0)\n",
    "plt.xlabel('Perturbation-to-Signal-Ratio (PSR)')\n",
    "plt.ylabel('Probability')\n",
    "plt.grid(linestyle='dotted')\n",
    "aa = plt.xticks(np.arange(dBrange,0+0.1, 5)) \n",
    "bb = plt.yticks(np.arange(0,1+0.1, 0.1)) \n",
    "\n",
    "plt.savefig('multitask_untargeted_CNN_updated.pdf', bbox_inches=\"tight\") "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "67f95287",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "id": "bd88dba5",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 430x280 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Untargeted FNN\n",
    "\n",
    "# untargeted_success_vec1 =  [0.0625, 0.0685, 0.0805, 0.108, 0.14, 0.185, 0.2465, 0.326, 0.4145, 0.5155, 0.618, 0.7175, 0.8055, 0.886, 0.933, 0.9505, 0.961, 0.9635, 0.9635, 0.9635, 0.9635]\n",
    "# untargeted_success_vec2 =  [0.304, 0.3065, 0.313, 0.318, 0.3265, 0.3435, 0.3695, 0.393, 0.4245, 0.4565, 0.4805, 0.5145, 0.605, 0.659, 0.679, 0.679, 0.679, 0.679, 0.679, 0.679, 0.679]\n",
    "# untargeted_success_vecG1 =  [0.0435, 0.0445, 0.0445, 0.0445, 0.0455, 0.048, 0.048, 0.048, 0.0495, 0.055, 0.059, 0.0675, 0.079, 0.0985, 0.1215, 0.1485, 0.186, 0.2415, 0.2935, 0.3425, 0.389]\n",
    "# untargeted_success_vecG2 =  [0.2915, 0.2915, 0.2915, 0.2915, 0.292, 0.292, 0.2925, 0.2935, 0.2945, 0.2945, 0.297, 0.3025, 0.31, 0.317, 0.334, 0.3535, 0.3815, 0.4115, 0.4375, 0.466, 0.483]\n",
    "\n",
    "untargeted_success_vec1 =  [0.039, 0.042, 0.048, 0.0595, 0.079, 0.1025, 0.1375, 0.175, 0.1965, 0.2145, 0.2505, 0.371, 0.5775, 0.6675, 0.683, 0.685, 0.6865, 0.688, 0.689, 0.689, 0.689]\n",
    "untargeted_success_vec2 =  [0.1165, 0.1375, 0.1635, 0.202, 0.246, 0.317, 0.4325, 0.5675, 0.6705, 0.7425, 0.785, 0.8415, 0.8985, 0.9205, 0.9285, 0.9285, 0.9285, 0.9285, 0.9285, 0.9285, 0.9285]\n",
    "untargeted_success_vecG1 =  [0.026, 0.026, 0.026, 0.026, 0.026, 0.026, 0.026, 0.026, 0.026, 0.0285, 0.032, 0.039, 0.041, 0.052, 0.0715, 0.0955, 0.1285, 0.1705, 0.216, 0.266, 0.313]\n",
    "untargeted_success_vecG2 =  [0.0795, 0.081, 0.0815, 0.082, 0.082, 0.0825, 0.084, 0.087, 0.089, 0.092, 0.101, 0.1135, 0.1325, 0.158, 0.191, 0.2285, 0.27, 0.319, 0.372, 0.4185, 0.457]\n",
    "\n",
    "\n",
    "dBrange = -40\n",
    "# plt.rc('font', size=10) \n",
    "fig = plt.figure()\n",
    "plt.plot(range(dBrange , 1, 2), untargeted_success_vec2, 'ro-', label = 'Task 1,\\nAdversarial Attack')\n",
    "plt.plot(range(dBrange , 1, 2), untargeted_success_vec1, 'gs-', label = 'Task 2,\\nAdversarial Attack')\n",
    "plt.plot(range(dBrange , 1, 2), untargeted_success_vecG2, 'md--', label = 'Task 1,\\nGaussian Noise')\n",
    "plt.plot(range(dBrange , 1, 2), untargeted_success_vecG1, 'bx--', label = 'Task 2,\\nGaussian Noise')\n",
    "# plt.plot(range(dBrange , 1, 2), class1perf_vec, 'md-', label = 'Classifier 1, After Defense')\n",
    "# # plt.plot(range(dBrange , 1, 2), class2perf_vec, 'bs-', label = 'Classifier 2, After Defense')\n",
    "# plt.plot(range(dBrange , 1, 2), class3perf_vec, 'bs-', label = 'Classifier 1, Accuracy of Clean Samples After Defense')\n",
    "# # plt.plot(range(dBrange , 1, 2), class4perf_vec, 'bs-', label = 'Classifier 2, Accuracy of Clean SamplesAfter Defense')\n",
    "\n",
    "plt.legend(loc=\"upper left\")\n",
    "# plt.legend(bbox_to_anchor=(0.01, 0.01), loc=\"lower left\", borderaxespad=0)\n",
    "plt.xlabel('Perturbation-to-Signal-Ratio (PSR)')\n",
    "plt.ylabel('Attack Success Probability')\n",
    "plt.grid(linestyle='dotted')\n",
    "aa = plt.xticks(np.arange(dBrange,0+0.1, 5)) \n",
    "bb = plt.yticks(np.arange(0,1+0.1, 0.1)) \n",
    "\n",
    "plt.savefig('multitask_untargeted_FNN_updated.pdf', bbox_inches=\"tight\") "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "b8b51aa9",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 84,
   "id": "19d669e8",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Defense Untargeted CNN, PSR = -3dB\n",
    "\n",
    "# attack success on classifier 1 before defense =  0.7225\n",
    "# attack success on classifier 2 before defense =  0.9055\n",
    "\n",
    "# attack success on classifier 1 after defense = 0.060025\n",
    "# attack success on classifier 2 after defense = 0.061175\n",
    "\n",
    "# classifier 1 accuracy on cleane samples after defense = 0.950025\n",
    "# classifier 2 accuracy on cleane samples after defense = 0.89415\n",
    "\n",
    "\n",
    "# Defense Untargeted FNN, PSR = -3dB\n",
    "\n",
    "# attack success on classifier 1 before defense =  0.9505\n",
    "# attack success on classifier 2 before defense =  0.6790\n",
    "\n",
    "# attack success on classifier 1 after defense = 0.011475\n",
    "# attack success on classifier 2 after defense = 0.16655\n",
    "\n",
    "# classifier 1 accuracy on cleane samples after defense = 0.970075\n",
    "# classifier 2 accuracy on cleane samples after defense = 0.90155\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "8ac228bc",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "942a3fa2",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "id": "ca365fe2",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 430x280 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Targeted CNN\n",
    "\n",
    "untargeted_success_vec1 =  [0.03968253968253968, 0.041666666666666664, 0.041666666666666664, 0.04563492063492063, 0.0496031746031746, 0.051587301587301584, 0.057539682539682536, 0.07142857142857142, 0.09126984126984126, 0.12896825396825398, 0.2361111111111111, 0.5396825396825397, 0.8630952380952381, 0.9603174603174603, 0.9742063492063492, 0.9781746031746031, 0.9801587301587301, 0.9801587301587301, 0.9801587301587301, 0.9801587301587301, 0.9801587301587301]\n",
    "untargeted_success_vec2 =  [0.20833333333333334, 0.23015873015873015, 0.2777777777777778, 0.3353174603174603, 0.39880952380952384, 0.49206349206349204, 0.5912698412698413, 0.7222222222222222, 0.8492063492063492, 0.8968253968253969, 0.9206349206349206, 0.9226190476190477, 0.9226190476190477, 0.9226190476190477, 0.9226190476190477, 0.9226190476190477, 0.9226190476190477, 0.9226190476190477, 0.9226190476190477, 0.9226190476190477, 0.9226190476190477]\n",
    "untargeted_success_vecG1 =  [0.03373015873015873, 0.03373015873015873, 0.03373015873015873, 0.03373015873015873, 0.03373015873015873, 0.03373015873015873, 0.03373015873015873, 0.03373015873015873, 0.03373015873015873, 0.03373015873015873, 0.03373015873015873, 0.03373015873015873, 0.03373015873015873, 0.03373015873015873, 0.03373015873015873, 0.03373015873015873, 0.03373015873015873, 0.03373015873015873, 0.03373015873015873, 0.03373015873015873, 0.03373015873015873]\n",
    "untargeted_success_vecG2 =  [0.12896825396825398, 0.12896825396825398, 0.12896825396825398, 0.12896825396825398, 0.12896825396825398, 0.12896825396825398, 0.13690476190476192, 0.14087301587301587, 0.14484126984126985, 0.14682539682539683, 0.15476190476190477, 0.15476190476190477, 0.15476190476190477, 0.16468253968253968, 0.1746031746031746, 0.1746031746031746, 0.1746031746031746, 0.1746031746031746, 0.1746031746031746, 0.1746031746031746, 0.1746031746031746]\n",
    "\n",
    "dBrange = -40\n",
    "# plt.rc('font', size=10) \n",
    "fig = plt.figure()\n",
    "plt.plot(range(dBrange , 1, 2), untargeted_success_vec2, 'ro-', label = 'Task 1,\\nAdversarial Attack')\n",
    "plt.plot(range(dBrange , 1, 2), untargeted_success_vec1, 'gs-', label = 'Task 2,\\nAdversarial Attack')\n",
    "plt.plot(range(dBrange , 1, 2), untargeted_success_vecG2, 'md--', label = 'Task 1,\\nGaussian Noise')\n",
    "plt.plot(range(dBrange , 1, 2), untargeted_success_vecG1, 'bx--', label = 'Task 2,\\nGaussian Noise')\n",
    "# plt.plot(range(dBrange , 1, 2), class1perf_vec, 'md-', label = 'Classifier 1, After Defense')\n",
    "# # plt.plot(range(dBrange , 1, 2), class2perf_vec, 'bs-', label = 'Classifier 2, After Defense')\n",
    "# plt.plot(range(dBrange , 1, 2), class3perf_vec, 'bs-', label = 'Classifier 1, Accuracy of Clean Samples After Defense')\n",
    "# # plt.plot(range(dBrange , 1, 2), class4perf_vec, 'bs-', label = 'Classifier 2, Accuracy of Clean SamplesAfter Defense')\n",
    "\n",
    "plt.legend(loc=\"upper left\")\n",
    "# plt.legend(bbox_to_anchor=(0.01, 0.01), loc=\"lower left\", borderaxespad=0)\n",
    "plt.xlabel('Perturbation-to-Signal-Ratio (PSR)')\n",
    "plt.ylabel('Attack Success Probability')\n",
    "plt.grid(linestyle='dotted')\n",
    "aa = plt.xticks(np.arange(dBrange,0+0.1, 5)) \n",
    "bb = plt.yticks(np.arange(0,1+0.1, 0.1)) \n",
    "\n",
    "plt.savefig('multitask_targeted_CNN_updated.pdf', bbox_inches=\"tight\") "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "1c734326",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "id": "1f8968b4",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 430x280 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Targeted FNN\n",
    "\n",
    "# untargeted_success_vec1 =  [0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.001984126984126984, 0.001984126984126984, 0.013888888888888888, 0.0496031746031746, 0.2123015873015873, 0.5198412698412699, 0.7380952380952381, 0.8452380952380952, 0.9047619047619048, 0.9246031746031746, 0.9246031746031746, 0.9246031746031746, 0.9246031746031746, 0.9246031746031746]\n",
    "# untargeted_success_vec2 =  [0.1884920634920635, 0.20238095238095238, 0.22420634920634921, 0.25595238095238093, 0.3115079365079365, 0.3968253968253968, 0.49206349206349204, 0.6091269841269841, 0.7341269841269841, 0.8551587301587301, 0.9226190476190477, 0.9583333333333334, 0.9880952380952381, 0.9940476190476191, 0.998015873015873, 0.998015873015873, 0.998015873015873, 0.998015873015873, 0.998015873015873, 0.998015873015873, 0.998015873015873]\n",
    "# untargeted_success_vecG1 =  [0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.001984126984126984, 0.007936507936507936, 0.007936507936507936, 0.015873015873015872, 0.023809523809523808, 0.03373015873015873, 0.037698412698412696]\n",
    "# untargeted_success_vecG2 =  [0.1349206349206349, 0.1349206349206349, 0.1349206349206349, 0.1388888888888889, 0.14285714285714285, 0.14285714285714285, 0.14285714285714285, 0.14285714285714285, 0.14285714285714285, 0.15476190476190477, 0.16468253968253968, 0.1746031746031746, 0.1746031746031746, 0.19047619047619047, 0.19642857142857142, 0.20436507936507936, 0.20436507936507936, 0.20436507936507936, 0.20436507936507936, 0.20436507936507936, 0.20436507936507936]\n",
    "\n",
    "untargeted_success_vec1 =  [0.005952380952380952, 0.005952380952380952, 0.005952380952380952, 0.013888888888888888, 0.013888888888888888, 0.013888888888888888, 0.01984126984126984, 0.021825396825396824, 0.041666666666666664, 0.06944444444444445, 0.1388888888888889, 0.39285714285714285, 0.8472222222222222, 0.9325396825396826, 0.9484126984126984, 0.9523809523809523, 0.9523809523809523, 0.9523809523809523, 0.9523809523809523, 0.9523809523809523, 0.9523809523809523]\n",
    "untargeted_success_vec2 =  [0.10912698412698413, 0.12698412698412698, 0.14484126984126985, 0.15873015873015872, 0.19444444444444445, 0.25992063492063494, 0.39285714285714285, 0.5535714285714286, 0.7400793650793651, 0.8591269841269841, 0.9027777777777778, 0.9246031746031746, 0.9246031746031746, 0.9246031746031746, 0.9246031746031746, 0.9246031746031746, 0.9246031746031746, 0.9246031746031746, 0.9246031746031746, 0.9246031746031746, 0.9246031746031746]\n",
    "untargeted_success_vecG1 =  [0.001984126984126984, 0.001984126984126984, 0.001984126984126984, 0.001984126984126984, 0.001984126984126984, 0.001984126984126984, 0.001984126984126984, 0.001984126984126984, 0.001984126984126984, 0.001984126984126984, 0.003968253968253968, 0.003968253968253968, 0.005952380952380952, 0.011904761904761904, 0.011904761904761904, 0.017857142857142856, 0.023809523809523808, 0.03968253968253968, 0.05952380952380952, 0.06746031746031746, 0.07341269841269842]\n",
    "untargeted_success_vecG2 =  [0.07539682539682539, 0.07539682539682539, 0.07539682539682539, 0.07539682539682539, 0.07738095238095238, 0.07738095238095238, 0.08134920634920635, 0.08134920634920635, 0.08333333333333333, 0.08333333333333333, 0.0873015873015873, 0.09325396825396826, 0.10714285714285714, 0.12698412698412698, 0.1527777777777778, 0.1626984126984127, 0.17063492063492064, 0.2123015873015873, 0.21825396825396826, 0.21825396825396826, 0.21825396825396826]\n",
    "\n",
    "\n",
    "dBrange = -40\n",
    "# plt.rc('font', size=10) \n",
    "fig = plt.figure()\n",
    "plt.plot(range(dBrange , 1, 2), untargeted_success_vec2, 'ro-', label = 'Task 1,\\nAdversarial Attack')\n",
    "plt.plot(range(dBrange , 1, 2), untargeted_success_vec1, 'gs-', label = 'Task 2,\\nAdversarial Attack')\n",
    "plt.plot(range(dBrange , 1, 2), untargeted_success_vecG2, 'md--', label = 'Task 1,\\nGaussian Noise')\n",
    "plt.plot(range(dBrange , 1, 2), untargeted_success_vecG1, 'bx--', label = 'Task 2,\\nGaussian Noise')\n",
    "# plt.plot(range(dBrange , 1, 2), class1perf_vec, 'md-', label = 'Classifier 1, After Defense')\n",
    "# # plt.plot(range(dBrange , 1, 2), class2perf_vec, 'bs-', label = 'Classifier 2, After Defense')\n",
    "# plt.plot(range(dBrange , 1, 2), class3perf_vec, 'bs-', label = 'Classifier 1, Accuracy of Clean Samples After Defense')\n",
    "# # plt.plot(range(dBrange , 1, 2), class4perf_vec, 'bs-', label = 'Classifier 2, Accuracy of Clean SamplesAfter Defense')\n",
    "\n",
    "plt.legend(loc=\"upper left\")\n",
    "# plt.legend(bbox_to_anchor=(0.01, 0.01), loc=\"lower left\", borderaxespad=0)\n",
    "plt.xlabel('Perturbation-to-Signal-Ratio (PSR)')\n",
    "plt.ylabel('Attack Success Probability')\n",
    "plt.grid(linestyle='dotted')\n",
    "aa = plt.xticks(np.arange(dBrange,0+0.1, 5)) \n",
    "bb = plt.yticks(np.arange(0,1+0.1, 0.1)) \n",
    "\n",
    "plt.savefig('multitask_targeted_FNN_updated.pdf', bbox_inches=\"tight\") "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "fe15dda0",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "73599e51",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Multi-task\n",
    "# Defense Targeted CNN, PSR = -10dB\n",
    "\n",
    "# attack success on classifier 1 before defense =  0.9782\n",
    "# attack success on classifier 2 before defense =  0.9226\n",
    "\n",
    "# OLD:\n",
    "# attack success on classifier 1 after defense = 0.0579\n",
    "# attack success on classifier 2 after defense = 0.0615\n",
    "\n",
    "# classifier 1 accuracy on cleane samples after defense = 0.9501\n",
    "# classifier 2 accuracy on cleane samples after defense = 0.8874\n",
    "\n",
    "\n",
    "# Defense Targeted FNN, PSR = -10dB\n",
    "\n",
    "# attack success on classifier 1 before defense =  0.90476 \n",
    "# attack success on classifier 2 before defense =  0.9980\n",
    "\n",
    "# OLD\n",
    "# attack success on classifier 1 after defense = 0.0117\n",
    "# attack success on classifier 2 after defense = 0.1655 \n",
    "\n",
    "# classifier 1 accuracy on cleane samples after defense = 0.9682\n",
    "# classifier 2 accuracy on cleane samples after defense = 0.9036"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "de50a1d3",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "8ce05cd1",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "8e35a092",
   "metadata": {},
   "outputs": [],
   "source": [
    "Single Task\n",
    "\n",
    "DNNtype = 'CNN'\n",
    "cons_A = 1\n",
    "attack_class = 1\n",
    "\n",
    "PNR = -3\n",
    "\n",
    "a = [0.987, 0.987, 0.987, 0.987, 0.987, 0.987, 0.987, 0.987, 0.987, 0.987]\n",
    "b = [0.9549999833106995, 0.9599999785423279, 0.9574999809265137, 0.9629999995231628, 0.9610000252723694, 0.9629999995231628, 0.9614999890327454, 0.9585000276565552, 0.9564999938011169, 0.9660000205039978]\n",
    "c = [0.003, 0.0045, 0.002, 0.002, 0.0035, 0.002, 0.0015, 0.004, 0.0035, 0.0025]\n",
    "\n",
    "0.9869999999999999\n",
    "0.9601999998092652\n",
    "0.0028499999999999997\n",
    "\n",
    "attack_class = 2\n",
    "\n",
    "\n",
    "[0.4625, 0.4625, 0.4625, 0.4625, 0.4625, 0.4625, 0.4625, 0.4625, 0.4625, 0.4625]\n",
    "[0.9580000042915344, 0.9495000243186951, 0.9474999904632568, 0.9620000123977661, 0.9549999833106995, 0.9549999833106995, 0.9605000019073486, 0.9570000171661377, 0.9555000066757202, 0.9524999856948853]\n",
    "[0.003, 0.003, 0.004, 0.001, 0.0025, 0.004, 0.0015, 0.003, 0.005, 0.004]\n",
    "\n",
    "0.4625000000000001\n",
    "0.9552500009536743\n",
    "0.0031\n",
    "\n",
    "\n",
    "PNR = -10\n",
    "a = [0.9825, 0.9825, 0.9825, 0.9825, 0.9825, 0.9825, 0.9825, 0.9825, 0.9825, 0.9825]\n",
    "b = [0.9204999804496765, 0.8289999961853027, 0.8629999756813049, 0.8880000114440918, 0.8019999861717224, 0.8464999794960022, 0.9144999980926514, 0.8815000057220459, 0.8715000152587891]\n",
    "c = [0.086, 0.0785, 0.053, 0.0855, 0.062, 0.061, 0.0855, 0.1835, 0.0775]\n",
    "\n",
    "0.9825000000000002\n",
    "0.8684999942779541\n",
    "0.08583333333333334\n",
    "\n",
    "\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "59d6ee83",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "fd0474a7",
   "metadata": {},
   "outputs": [],
   "source": [
    "Single Task\n",
    "\n",
    "DNNtype = 'CNN'\n",
    "cons_A = 0\n",
    "attack_class = 1\n",
    "\n",
    "PNR = -3\n",
    "\n",
    "[0.5615, 0.5615, 0.5615, 0.5615, 0.5615, 0.5615, 0.5615, 0.5615, 0.5615, 0.5615]\n",
    "[0.9545000195503235, 0.9925000071525574, 0.9695000052452087, 0.9614999890327454, 0.953499972820282, 0.9514999985694885, 0.9629999995231628, 0.965499997138977, 0.9599999785423279, 0.965499997138977]\n",
    "[0.0275, 0.022, 0.018, 0.0315, 0.018, 0.0265, 0.023, 0.044, 0.033, 0.031]\n",
    "\n",
    "0.5614999999999999\n",
    "0.963699996471405\n",
    "0.027450000000000002\n",
    "\n",
    "\n",
    "attack_class = 2\n",
    "\n",
    "\n",
    "\n",
    "PNR = -10\n",
    "\n",
    "a = [0.5675, 0.5675, 0.5675, 0.5675, 0.5675, 0.5675, 0.5675, 0.5675, 0.5675]\n",
    "b = [0.8934999704360962, 0.8834999799728394, 0.8675000071525574, 0.8479999899864197, 0.8475000262260437, 0.9135000109672546, 0.8790000081062317, 0.8069999814033508, 0.8299999833106995]\n",
    "c = [0.0745, 0.063, 0.082, 0.0975, 0.09, 0.098, 0.116, 0.121, 0.0865]\n",
    "\n",
    "0.5675\n",
    "0.8632777730623881\n",
    "0.09205555555555556"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "349062e4",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "fd5d3b2a",
   "metadata": {},
   "outputs": [],
   "source": [
    "Single Task\n",
    "\n",
    "DNNtype = 'CNN'\n",
    "cons_A = 0.5\n",
    "attack_class = 1\n",
    "\n",
    "PNR = -3\n",
    "\n",
    "[0.694, 0.694, 0.694, 0.694, 0.694, 0.694, 0.694, 0.694, 0.694, 0.694]\n",
    "[0.9524999856948853, 0.9549999833106995, 0.9549999833106995, 0.9235000014305115, 0.953000009059906, 0.9505000114440918, 0.9480000138282776, 0.9415000081062317, 0.940500020980835, 0.5]\n",
    "[0.01, 0.017, 0.02, 0.045, 0.0025, 0.015, 0.0445, 0.0065, 0.019, 0.5]\n",
    "\n",
    "0.694\n",
    "0.9019500017166138\n",
    "0.06795\n",
    "\n",
    "attack_class = 2\n",
    "\n",
    "PNR = -10\n",
    "\n",
    "a = [0.5675, 0.5675, 0.5675,  0.5675, 0.5675, 0.5675, 0.5675, 0.5675]\n",
    "b = [0.7799999713897705, 0.7465000152587891,  0.7904999852180481, 0.7455000281333923, 0.5575000047683716, 0.5, 0.7335000038146973, 0.5360000133514404, 0.5644999742507935]\n",
    "c = [0.156, 0.205, 0.305, 0.197, 0.2355, 0.5, 0.188, 0.2325, 0.2255]\n",
    "\n",
    "0.5675\n",
    "0.6615555551317003\n",
    "0.24938888888888888"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "a08ea20f",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "e12f7b67",
   "metadata": {},
   "outputs": [],
   "source": [
    "Single Task\n",
    "\n",
    "DNNtype = 'FNN'\n",
    "cons_A = 1\n",
    "attack_class = 1\n",
    "\n",
    "PNR = -3\n",
    "\n",
    "[0.92, 0.92, 0.92, 0.92, 0.92, 0.92, 0.92, 0.92, 0.92, 0.92]\n",
    "[0.9664999842643738, 0.9674999713897705, 0.9735000133514404, 0.968500018119812, 0.9725000262260437, 0.9750000238418579, 0.9670000076293945, 0.9735000133514404, 0.968999981880188, 0.9729999899864197]\n",
    "[0.0015, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0]\n",
    "\n",
    "0.9200000000000002\n",
    "0.9706000030040741\n",
    "0.00015000000000000001\n",
    "\n",
    "attack_class = 2\n",
    "\n",
    "PNR = -10\n",
    "\n",
    "a = [0.92, 0.92, 0.92, 0.92, 0.92, 0.92, 0.92, 0.92, 0.92, 0.92]\n",
    "b = [0.9380000233650208, 0.9440000057220459, 0.9365000128746033, 0.9524999856948853, 0.9574999809265137, 0.9399999976158142, 0.9549999833106995, 0.9514999985694885, 0.9524999856948853, 0.9419999718666077]\n",
    "c = [0.03, 0.0315, 0.021, 0.04, 0.037, 0.036, 0.0285, 0.037, 0.0515, 0.0275]\n",
    "\n",
    "0.9200000000000002\n",
    "0.9469499945640564\n",
    "0.034"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "40401115",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "2e77aaac",
   "metadata": {},
   "outputs": [],
   "source": [
    "Single Task\n",
    "\n",
    "DNNtype = 'FNN'\n",
    "cons_A = 0\n",
    "attack_class = 1\n",
    "\n",
    "PNR = -3\n",
    "\n",
    "[0.5545, 0.5545, 0.5545, 0.5545, 0.5545, 0.5545, 0.5545, 0.5545, 0.5545, 0.5545]\n",
    "[0.9424999952316284, 0.940500020980835, 0.9474999904632568, 0.9449999928474426, 0.925000011920929, 0.9520000219345093, 0.9449999928474426, 0.9465000033378601, 0.9430000185966492, 0.9480000138282776]\n",
    "[0.0385, 0.0725, 0.078, 0.049, 0.052, 0.0445, 0.0455, 0.0565, 0.0645, 0.0525]\n",
    "\n",
    "0.5545\n",
    "0.9435000061988831\n",
    "0.055349999999999996\n",
    "\n",
    "attack_class = 2\n",
    "\n",
    "PNR = -10\n",
    "\n",
    "a = [0.5555, 0.5555, 0.5555, 0.5555, 0.5555, 0.5555, 0.5555, 0.5555, 0.5555, 0.5555]\n",
    "b = [0.8949999809265137, 0.8989999890327454, 0.9004999995231628, 0.8945000171661377, 0.8920000195503235, 0.8970000147819519, 0.9010000228881836, 0.8985000252723694, 0.9039999842643738, 0.9004999995231628]\n",
    "c = [0.1305, 0.0965, 0.0965, 0.122, 0.11, 0.1155, 0.1125, 0.1005, 0.1385, 0.1245]\n",
    "\n",
    "0.5555000000000001\n",
    "0.8982000052928925\n",
    "0.1147"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "97c64919",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 29,
   "id": "dc521748",
   "metadata": {},
   "outputs": [],
   "source": [
    "Single Task\n",
    "\n",
    "DNNtype = 'FNN'\n",
    "cons_A = 0.5\n",
    "attack_class = 1\n",
    "\n",
    "[0.6685, 0.6685, 0.6685, 0.6685, 0.6685, 0.6685, 0.6685, 0.6685, 0.6685, 0.6685]\n",
    "[0.9629999995231628, 0.9580000042915344, 0.9610000252723694, 0.9599999785423279, 0.9570000171661377, 0.9580000042915344, 0.9614999890327454, 0.9434999823570251, 0.9555000066757202, 0.9605000019073486]\n",
    "[0.03, 0.0415, 0.035, 0.0295, 0.0425, 0.029, 0.0255, 0.0685, 0.029, 0.0255]\n",
    "\n",
    "0.6685\n",
    "0.9578000009059906\n",
    "0.03560000000000001\n",
    "\n",
    "attack_class = 2\n",
    "\n",
    "PNR = -10\n",
    "\n",
    "a = [0.666, 0.666, 0.666, 0.666, 0.666, 0.666, 0.666, 0.666, 0.666, 0.666]\n",
    "b = [0.8604999780654907, 0.8690000176429749, 0.8569999933242798, 0.8495000004768372, 0.8554999828338623, 0.8709999918937683, 0.8705000281333923, 0.8600000143051147, 0.8450000286102295, 0.8610000014305115]\n",
    "c = [0.163, 0.1235, 0.158, 0.11, 0.0965, 0.112, 0.163, 0.1175, 0.169, 0.1495]\n",
    "\n",
    "0.6660000000000001\n",
    "0.8599000036716461\n",
    "0.1362"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "8dd510d9",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 39,
   "id": "807e2062",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0.4625000000000001\n",
      "0.9552500009536743\n",
      "0.0031\n"
     ]
    }
   ],
   "source": [
    "a = [0.4625, 0.4625, 0.4625, 0.4625, 0.4625, 0.4625, 0.4625, 0.4625, 0.4625, 0.4625]\n",
    "b = [0.9580000042915344, 0.9495000243186951, 0.9474999904632568, 0.9620000123977661, 0.9549999833106995, 0.9549999833106995, 0.9605000019073486, 0.9570000171661377, 0.9555000066757202, 0.9524999856948853]\n",
    "c = [0.003, 0.003, 0.004, 0.001, 0.0025, 0.004, 0.0015, 0.003, 0.005, 0.004]\n",
    "\n",
    "print(np.average(a))\n",
    "print(np.average(b))\n",
    "print(np.average(c))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "68dad807",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 30,
   "id": "c38f9066",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 430x280 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "a1FNN =  [0.042, 0.05, 0.057, 0.0755, 0.0935, 0.132, 0.2035, 0.2975, 0.403, 0.4825, 0.5575, 0.694, 0.8695, 0.9095, 0.9185, 0.92, 0.92, 0.92, 0.92, 0.92, 0.92]\n",
    "a2FNN =  [0.0335, 0.034, 0.037, 0.046, 0.0535, 0.065, 0.0835, 0.1305, 0.1775, 0.2395, 0.2935, 0.3475, 0.4445, 0.524, 0.554, 0.5555, 0.5565, 0.5565, 0.5565, 0.5565, 0.5565]\n",
    "a3FNN =  [0.041, 0.0465, 0.053, 0.0655, 0.083, 0.1075, 0.1465, 0.2115, 0.274, 0.3435, 0.3975, 0.4575, 0.5555, 0.637, 0.664, 0.666, 0.668, 0.669, 0.669, 0.669, 0.669]\n",
    "a4FNN =  [0.0305, 0.0305, 0.0305, 0.0305, 0.031, 0.031, 0.0315, 0.0325, 0.0345, 0.0355, 0.0395, 0.0465, 0.054, 0.0675, 0.0835, 0.1125, 0.1455, 0.182, 0.224, 0.274, 0.322]\n",
    "\n",
    "fig = plt.figure()\n",
    "# plt.title('Attack on Classifier 1')\n",
    "plt.plot(range(dBrange , 1, 2), a1FNN, 'ro-', label = 'Perturbation for Classifier 1')\n",
    "plt.plot(range(dBrange , 1, 2), a2FNN, 'gs-', label = 'Perturbation for Classifier 2')\n",
    "plt.plot(range(dBrange , 1, 2), a3FNN, 'md-', label = 'Perturbation for Classifier 1+2')\n",
    "plt.plot(range(dBrange , 1, 2), a4FNN, 'bx-', label = 'Gaussian Noise')\n",
    "plt.legend(loc=\"upper left\")\n",
    "# plt.legend(bbox_to_anchor=(0.01, 0.01), loc=\"lower left\", borderaxespad=0)\n",
    "plt.xlabel('Perturbation-to-Signal-Ratio (PSR)')\n",
    "plt.ylabel('Attack Success Probability')\n",
    "plt.grid(linestyle='dotted')\n",
    "aa = plt.xticks(np.arange(dBrange,0+0.1, 5)) \n",
    "bb = plt.yticks(np.arange(0,1+0.1, 0.1)) \n",
    "plt.savefig('attack_on_class1FNN_updated.pdf') "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "8b86ee77",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "492c76fa",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.9"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> figures/cleancodeforIoTattack.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "6a197123",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "10\n"
     ]
    }
   ],
   "source": [
    "import numpy as np\n",
    "import tensorflow as tf\n",
    "tf.compat.v1.enable_eager_execution()\n",
    "from keras.layers import Input, Dense, GaussianNoise, BatchNormalization, Lambda, LayerNormalization\n",
    "from keras.layers.core import Reshape,Dense,Dropout,Activation,Flatten\n",
    "from keras.layers.convolutional import Convolution2D, MaxPooling2D, ZeroPadding2D\n",
    "from keras.models import Model\n",
    "from keras import regularizers\n",
    "from tensorflow.keras.models import Sequential\n",
    "from tensorflow.keras.optimizers import SGD, Adam\n",
    "from tensorflow.keras.utils import to_categorical\n",
    "import keras.models as models\n",
    "import random as rn\n",
    "from keras import backend as K\n",
    "from keras.models import load_model\n",
    "import matplotlib.pyplot as plt\n",
    "from numpy import loadtxt\n",
    "import keras\n",
    "from keras.models import Sequential\n",
    "from keras.layers import Dense\n",
    "from keras.callbacks import ModelCheckpoint\n",
    "# from keras.optimizers import Adam\n",
    "from keras.layers import Dropout \n",
    "import matplotlib.pyplot as plt\n",
    "from keras.utils import np_utils\n",
    "# for reproducing results\n",
    "from numpy.random import seed\n",
    "seed(1)\n",
    "from tensorflow.random import set_seed \n",
    "set_seed(3)\n",
    "import math\n",
    "import csv\n",
    "import random\n",
    "import time\n",
    "from keras.layers import Lambda\n",
    "from keras import backend as K\n",
    "import matplotlib.pyplot as plt\n",
    "plt.rcParams['pdf.fonttype'] = 42\n",
    "plt.rcParams['ps.fonttype'] = 42\n",
    "import tensorflow.keras.backend as K\n",
    "from sklearn.neighbors import KernelDensity\n",
    "from sklearn.utils import shuffle\n",
    "from keras.callbacks import ModelCheckpoint\n",
    "print(10)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "140d2465",
   "metadata": {},
   "outputs": [],
   "source": [
    "def reshape_fun2(x,sample_size):\n",
    "    size = x.shape\n",
    "    temp = np.zeros((int(size[0]),2,int(size[1]/2)))\n",
    "    array = np.zeros((int(size[0]),2,int(size[1]/2)))\n",
    "    for i in range(0,x.shape[0]):\n",
    "        \n",
    "        temp[i] = np.reshape(x[i],(2,int(sample_size/2)),order='F')\n",
    "        array[i] = temp[i]\n",
    "    return array"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "2cc4e532",
   "metadata": {},
   "outputs": [],
   "source": [
    "def computeJS(X_label0,new_data_label0_rot):\n",
    "    JS_vec = []\n",
    "    MSE_vec = []\n",
    "    for j in range(0,len(new_data_label0_rot[0])):\n",
    "        xx = new_data_label0_rot[:,j]\n",
    "        xx1 = xx-min(xx)\n",
    "        xx2 = xx1/max(xx1)\n",
    "        yy = X_label0[:,j]\n",
    "        yy1 = yy-min(yy)\n",
    "        yy2 = yy1/max(yy1)\n",
    "        hist1 = (np.histogram(xx2))\n",
    "        hist1norm = hist1[0]/sum(hist1[0])\n",
    "        hist2 = (np.histogram(yy2))\n",
    "        hist2norm = hist2[0]/sum(hist2[0])\n",
    "    #     print(hist1norm)\n",
    "    #     print(hist2norm)\n",
    "        JS = 0\n",
    "        for k in range(len(hist1norm)):\n",
    "            if (hist1norm[k]>0) & (hist2norm[k] >0):\n",
    "#                 JS = JS + hist1norm[k]*math.log(hist1norm[k]/hist2norm[k],2) + hist2norm[k]*math.log(hist2norm[k]/hist1norm[k],2)\n",
    "                M = 0.5*(hist1norm[k]+hist2norm[k])\n",
    "                JS = JS + 0.5 * hist1norm[k]*math.log(hist1norm[k]/M,2) + 0.5 * hist2norm[k]*math.log(hist2norm[k]/M,2)\n",
    "    #     print(JS)\n",
    "        JS_vec.append(JS)\n",
    "        len1 = min(len(xx),len(yy))\n",
    "        zz = np.absolute(xx[0:len1]-yy[0:len1])\n",
    "        MSE_vec.append(zz)\n",
    "#     print(np.average(JS_vec))\n",
    "#     print(np.average(MSE_vec))\n",
    "    return np.average(JS_vec), np.average(MSE_vec)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 711,
   "id": "2ce19a2c",
   "metadata": {},
   "outputs": [],
   "source": [
    "# datafile = 'Mod12.npy'\n",
    "datafile = 'outdoor_dev12.npy'\n",
    "\n",
    "KDEkernel0 = 'gaussian'\n",
    "KDEkernel1 = 'gaussian'\n",
    "dB_sensing = 3\n",
    "sample_size = 64\n",
    "bandwidth_sel0 = 0.001 # 0.006 # 0.003 # 0.05 # 0.005 for Gaussian\n",
    "bandwidth_sel1 = 0.001\n",
    "theta0 = math.pi/30\n",
    "theta1 = -math.pi/30\n",
    "amp0 = 1.3\n",
    "amp1 = 1.1\n",
    "\n",
    "\n",
    "\n",
    "# data = np.load('Device_1_2.npy')\n",
    "# data = np.load('Device_1_2_5000_64_new.npy')\n",
    "# data = np.load('Config_1_2_5000_64_new.npy')\n",
    "# data = np.load('Device_1_2.npy')\n",
    "# data = np.load('config12device1.npy')\n",
    "# data = np.load('Config_1_2_5000_64.npy')\n",
    "# data = np.load('rec2dev12.npy')\n",
    "# data = np.load('outdoor_dev12.npy')\n",
    "# data = np.load('Mod12.npy')\n",
    "# data = np.load('config12device2.npy')\n",
    "# data = np.load('rec2dev12.npy')\n",
    "data = np.load(datafile)\n",
    "num_classes = 2\n",
    "nclasses = num_classes\n",
    "sample_size = len(data[0])-1\n",
    "split_ratio = 0.8\n",
    "np.random.shuffle(data)\n",
    "dataset = data \n",
    "\n",
    "# np.save('data_saved.npy', data)\n",
    "# If you want to load data:\n",
    "# data = np.load('data_saved.npy')\n",
    "\n",
    "X = dataset[:int(len(dataset)*split_ratio),0:sample_size]\n",
    "    # X = X/np.max(np.absolute(X))\n",
    "Y1 = dataset[:int(len(dataset)*split_ratio),sample_size]\n",
    "Y = np_utils.to_categorical(Y1, num_classes)\n",
    "X_test = dataset[int(len(dataset)*split_ratio):,0:sample_size]\n",
    "# X_test = X_test/np.max(np.absolute(X_test))\n",
    "Y_test1 = dataset[int(len(dataset)*split_ratio):,sample_size]\n",
    "Y_test = np_utils.to_categorical(Y_test1, num_classes)\n",
    "\n",
    "X_label0 = X[np.where(Y1==0)] \n",
    "kde = KernelDensity(kernel = KDEkernel0, bandwidth=bandwidth_sel0).fit(X_label0)\n",
    "new_data_label0 = kde.sample(len(Y1[Y1==0]), random_state=0)\n",
    "X_label1 = X[np.where(Y1==1)] \n",
    "kde = KernelDensity(kernel = KDEkernel0, bandwidth=bandwidth_sel1).fit(X_label1)\n",
    "new_data_label1 = kde.sample(len(Y1[Y1==1]), random_state=0)\n",
    "\n",
    "X_label0test = X_test[np.where(Y_test1==0)] \n",
    "kde = KernelDensity(kernel = KDEkernel1, bandwidth=bandwidth_sel0).fit(X_label0test)\n",
    "new_data_label0test = kde.sample(len(Y_test1[Y_test1==0]), random_state=0)\n",
    "X_label1test = X_test[np.where(Y_test1==1)] \n",
    "kde = KernelDensity(kernel = KDEkernel1, bandwidth=bandwidth_sel1).fit(X_label1test)\n",
    "new_data_label1test = kde.sample(len(Y_test1[Y_test1==1]), random_state=0)\n",
    "\n",
    "norm_0 = np.sqrt(np.sum(new_data_label0**2)/np.sum(X_label0**2))\n",
    "norm_1 = np.sqrt(np.sum(new_data_label1**2)/np.sum(X_label1**2))\n",
    "\n",
    "new_data_label0 = amp0*new_data_label0/norm_0\n",
    "new_data_label1 = amp1*new_data_label1/norm_1\n",
    "\n",
    "new_data_label0test = amp0*new_data_label0test/norm_0\n",
    "new_data_label1test = amp1*new_data_label1test/norm_1\n",
    "\n",
    "\n",
    "# new_data_label0 = kde.sample(len(Y1[Y1==1]), random_state=0)\n",
    "new_data_label0_rot = np.zeros((len(new_data_label0), sample_size))\n",
    "\n",
    "# new_data_label1 = kde.sample(len(Y1[Y1==1]), random_state=0)\n",
    "new_data_label1_rot = np.zeros((len(new_data_label1), sample_size))\n",
    "\n",
    "for k in range(len(new_data_label0)):\n",
    "    for j in range(int(sample_size/2)):\n",
    "        c = new_data_label0[k,2*j]\n",
    "        d = new_data_label0[k,2*j+1]\n",
    "        cc = c*math.cos(theta0)-d*math.sin(theta0)\n",
    "        dd = c*math.sin(theta0)+d*math.cos(theta0)\n",
    "        new_data_label0_rot[k,2*j] = cc\n",
    "        new_data_label0_rot[k,2*j+1] = dd\n",
    "\n",
    "for k in range(len(new_data_label1)):\n",
    "    for j in range(int(sample_size/2)):\n",
    "        c = new_data_label1[k,2*j]\n",
    "        d = new_data_label1[k,2*j+1]\n",
    "        cc = c*math.cos(theta1)-d*math.sin(theta1)\n",
    "        dd = c*math.sin(theta1)+d*math.cos(theta1)\n",
    "        new_data_label1_rot[k,2*j] = cc\n",
    "        new_data_label1_rot[k,2*j+1] = dd   \n",
    "\n",
    "\n",
    "# new_data_label0test = kde.sample(len(Y1[Y1==0]), random_state=0)\n",
    "new_data_label0test_rot = np.zeros((len(new_data_label0test), sample_size))\n",
    "\n",
    "# new_data_label1test = kde.sample(len(Y1[Y1==1]), random_state=0)\n",
    "new_data_label1test_rot = np.zeros((len(new_data_label1test), sample_size))\n",
    "\n",
    "for k in range(len(new_data_label0test)):\n",
    "    for j in range(int(sample_size/2)):\n",
    "        c = new_data_label0test[k,2*j]\n",
    "        d = new_data_label0test[k,2*j+1]\n",
    "        cc = c*math.cos(theta0)-d*math.sin(theta0)\n",
    "        dd = c*math.sin(theta0)+d*math.cos(theta0)\n",
    "        new_data_label0test_rot[k,2*j] = cc\n",
    "        new_data_label0test_rot[k,2*j+1] = dd\n",
    "\n",
    "for k in range(len(new_data_label1test)):\n",
    "    for j in range(int(sample_size/2)):\n",
    "        c = new_data_label1test[k,2*j]\n",
    "        d = new_data_label1test[k,2*j+1]\n",
    "        cc = c*math.cos(theta1)-d*math.sin(theta1)\n",
    "        dd = c*math.sin(theta1)+d*math.cos(theta1)\n",
    "        new_data_label1test_rot[k,2*j] = cc\n",
    "        new_data_label1test_rot[k,2*j+1] = dd       \n",
    "\n",
    "# new_data_label0_rot = new_data_label0\n",
    "# new_data_label1_rot = new_data_label1\n",
    "# new_data_label0test_rot = new_data_label0test\n",
    "# new_data_label1test_rot = new_data_label1test\n",
    "\n",
    "    "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 59,
   "id": "b62fd183",
   "metadata": {},
   "outputs": [],
   "source": [
    "# np.save('Y_testsaved.npy', Y_test)\n",
    "# np.save('X_saved.npy', X)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "a7e6856d",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Repeat all classsification results with these datasets loaded\n",
    "\n",
    "# np.save('X_label0saved.npy', X_label0)\n",
    "# np.save('X_label1saved.npy', X_label1)\n",
    "# np.save('new_data_label0_rotsaved.npy', new_data_label0_rot)\n",
    "# np.save('new_data_label1_rotsaved.npy', new_data_label1_rot)\n",
    "# np.save('X_label0testsaved.npy', X_label0test)\n",
    "# np.save('X_label1testsaved.npy', X_label1test)\n",
    "# np.save('new_data_label0test_rotsaved.npy', new_data_label0test_rot)\n",
    "# np.save('new_data_label1test_rotsaved.npy', new_data_label1test_rot)\n",
    "\n",
    "X_label0 = np.load('X_label0saved.npy')\n",
    "X_label1 = np.load('X_label1saved.npy')\n",
    "new_data_label0_rot = np.load('new_data_label0_rotsaved.npy')\n",
    "new_data_label1_rot = np.load('new_data_label1_rotsaved.npy')\n",
    "X_label0test = np.load('X_label0testsaved.npy')\n",
    "X_label1test = np.load('X_label1testsaved.npy')\n",
    "new_data_label0test_rot = np.load('new_data_label0test_rotsaved.npy')\n",
    "new_data_label1test_rot = np.load('new_data_label1test_rotsaved.npy')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "id": "c4addec1",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0.007595306276226199 0.007297692324530657 0.007446201686426733\n",
      "0.009186486093973916 0.009980724976080078 0.009580428579498573\n"
     ]
    }
   ],
   "source": [
    "# JSD Calculation\n",
    "# JSD in training time\n",
    "mes11, mes2 = computeJS(X_label1,new_data_label1_rot)\n",
    "mes10, mes2 = computeJS(X_label0,new_data_label0_rot)\n",
    "print(mes10, mes11, (mes11*len(X_label1)+mes10*len(X_label0))/(len(X_label1)+len(X_label0)))\n",
    "# JSD in test time\n",
    "mes11, mes2 = computeJS(X_label1test,new_data_label1test_rot)\n",
    "mes10, mes2 = computeJS(X_label0test,new_data_label0test_rot)\n",
    "print(mes10, mes11, (mes11*len(X_label1test)+mes10*len(X_label0test))/(len(X_label1test)+len(X_label0test)))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "id": "66d1af21",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x360 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAXkAAAGDCAYAAADOCmBCAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjQuMywgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy/MnkTPAAAACXBIWXMAAAsTAAALEwEAmpwYAABvqElEQVR4nO29f3wdVZ3//3wnTRvSGloSwLLYFLCoFQWRCtJFqdWCVMUiS9UWgYotZZGyu7r70a67uLtFv7vrKrsKiCi/En/gT/ahiD9YEQWFbQulErNNQ9PYEIlpAyEkDU1yvn+cmWRyMzN3fs8kPc/H4zzuvXPnx+vOnPO+Z868z/stSikMBoPBMD2pyFuAwWAwGNLDGHmDwWCYxhgjbzAYDNMYY+QNBoNhGmOMvGFKIiI1IvJeEfmqiDwpIn0i8qKI7BCRfxCROXlrNBiKgBjvGsNURESuBL5iffw98DugFjgbeBnQArxVKdWdj0KDoRiYnrxhqnIIuBVYrJRarJS6RCl1PvAq4HHg1cAXctRnMBQC05M3TDtE5M3AI8AQUKuUeilnSQZDbpievGE6ssN6nQXU5SnEYMgbY+SnOSJSKSKniMjlIvJfIvIbERkQEWWV6yPsU0RktYj8UET2iciQiHSJyAMicqWIzEjhp4ThROv1EHAgTyEGQ97k3RgN6XMPcFFSOxORecB3gLeVfPVyq7wN2Cgiq5RSHUkdNySbrNf7lVJDOWkwGAqB6clPfypLPh8AWqPsSERmAvcybuD/AHwK+ADwcbSXC8DpwI9FpDbKceIgIhcAH0b34j+V9fENhqJhevIFQEQqlFKjEbarVEqNlFntMbTx3QZsU0rtEZHLgdvDK2UjcI71fjvwdqVUr0PPF4EfAOcBi9FG9uMuupuAN4Y89ieUUt/3W0FEXg00AgJ8TCm1w299g+FwwBj5nLF6xz8QkZ8ppT4fYruLgE+IyAqnoS1FKXVDQjpnAJvt3QIfKj2uUuqgiHwIeBqYDXxURD6rlNpfsrsGtKtjGI4so+/PgPuBecC/KqX+M+T+DYZpiRmuyZ8vAu8E/kNErg2ygYi8F/gmcAbg27tNkLcBR1vvH1BKPeW2kjX56JvWx1nAhS7r/LlSSkKWO7yEichRwE/Rfx63KaX+LsbvNBimFcbI588XgD9Z728Ukb/0W1lE3oN+mFoFHAT+JVV146xwvL+/zLrO789PQcsYVviCH6OHh74DXJXm8QyGqYYx8jmjlGoGlgP2kMZ/icgGt3VFZCXwbbSBHwLeq5T6eSZC4RTH+21l1t3qsV2iiMgs9IPgNwE/AdYEeEZhMBxWGCNfAJRSO4F3AL3oh4Y3W7FZxhCRdwLfBWYCLwHvU0r9JEOZJzvet5dZdx9gG9tFIiJJixGRSuAb6GGkXwEXmZmtBsNkzIPXgqCUelxEVgA/Rz9kvFVERpRSt4vIeeix91lo18BLlFI/yljiXMf7Hr8VlVLDItKHfgg6A/0Qtj9hPdcAqxx6bvL4L/msUqol4WMbDFMGY+QLhFJqq2XQf4aOpHibiJwCXI028MPAB5RS9+Ygzxm692CA9QfRRh70b0nayM9zvF/luRbcgY5IaTAclpjhmoKhlHoU7W3Tj74+fw1Uo4c/1iilvpujvMKglLo+oFfOg3lrNRjyxBj5AqKUehi4vmTxrUqpe3KQY+PsiVcHWP8Ix/sXEtZiMBgCYox8ARGRPwc+XbJ4vYi8Pw89Fs853vtGdrQmTtkhDYaBF1PSZDAYymCMfMEQkbOB+9APK0eAzwAD6Bg0jSLyFzlJ2+V4v7DMusczHjOnVZmkBQZDbhgjXyBE5Ez0xJ6XAaPo0AGfBN6FfpBZCXxdRN6Xg7zfOd6fUWZd5/e/81zLYDCkjjHyBUFElqAn9NSiDfzlSqmvAyilfgG8G23oZwDfsEIbZInTJ/+8Mus6Z7mWmx1rMBhSxBj5AiAip6NjrxyJNvDrlFJ3O9dRSj2AjgNzED3j9R4rxEFW/ILx8AtvF5HXuq0kIscA9rODg+gZqQaDISeMkc8ZETkNPQFqLjq645VKqTvd1lVK/YyJhv7bIvKuLHQqpYaBLdZHAe6yEoiMISLVwJ3o5wkAX3SJQGkwGDLEJPLOGRH5EnqykwLWK6VuC7DN+ei47bPQESHf7rPuCegkGk5ejx7+AR0S4KGS77+rlHrcZV8z0X9Idkz5PwBfBnajH7Z+GHiN9V0zcLZS6vlyv8dgMKSHMfI5Y7kbfgv4qVLqyyG2uwD4f8BKpZSnH7qInIseagnDFV6hfX3S/znZDuSZ/s9gMFiYsAY5Yw2DhPaWUUrdh3a1zBSlVK+IvB24BLgUeANQjw6u9hQ6lvzt1u8yGAw5Y3ryBoPBMI0xD14NBoNhGmOMvMFgMExjjJE3GAyGaYwx8hkiImb2p8FgSBw/22K8azKktrb2vDPOOMM86TYYDEnT5/WFMfIZsmjRIrZu3Vp+xYxpa2vjpJNOylsGUBwtRdEBRosXRdFSBB0i0ur1nRmuMXDUUUflLWGMomgpig4wWrwoipai6PDCGHkDAwMDeUsYoyhaiqIDjBYviqKlKDq8MEbeQEVFcapBUbQURQcYLV4URUtRdHhRbHWGTKiqqspbwhhF0VIUHWC0eFEULUXR4YUx8gb6+/vLr5QRRdFSFB1gtHhRFC1F0eGFMfIG6uvr85YwRlG0FEUHGC1eFEVLUXR4YYy8gX379uUtYYyiaCmKDjBavCiKlqLo8MIYeQOvfOUr85YwRlG0xNLR1AQLF0JFhX5tavJfnqaWhDFaJlMUHV4YI2/gqaeeylvCGEXREllHUxOsXw9794JS+nX9erj6avflAQx9Uc4JGC1uFEWHFyaefIacccYZqogzXg0JsnChNuClVFbCyMjk5Q0N0N4e7VhNTbB5M3R0wIIFsGULrFkTbV+GKY2IbFNKneH2nenJG9i2bVveEsbIREuAYZPIOjo8Mh66GXi/9ctp8bpjCDgEFJXDrq4EoCg6vDA9+QwxPfkCYBtH5yzFmhq49dZkesFZ9eS9jhPnzsAwZTE9eYMvReqJpK5l8+aJBh70582bxz83NbHtU58K/YAU0EMmNTUTl9XU6D8Wt+VbtpTdpes58boDCHBnEIfDqq4EpCg6PFFKmZJReeMb36gMOSOilB7gmFhE9PeNjUrV1Ez8rqZGLw9KY6NSDQ16nw0N49t6LY9CQ4P774D4+zZMOYCtysPu5G74DqdSVCP/5JNP5i1hjNS1eBnHhoYJ3z+5bp379zngek42bvQ28n5/TDH/aA6ruhKQIugwRr4gpahG/uDBg3lLGCN1LeV66lZP/2Bt7cR17J5+Gnpso1tXp0uJAXY9J349+dIevXP/VVWTf/vGjYEN/2FVVwJSBB3GyBekFNXI79q1K28JY2Sixa83axnPXatWTTaYaego/cNx+fPZtWvXZM3lDLxzH+XWKR3C8hmeOuzqSgCKoMMY+RAFEGApcB3QBGwH/gAMAgPAPuDHwDXA3DD7LqqRf/755/OWMEYsLUmMeVuG93mnIQ07Jh+UgMb6+YULlaqo8DfMbqWyMtgfgd/wVQnTpq4kSBF0+Bl5410zmVnAr4HPAx8E3gAcD1QDRwB/BpwP/BewS0QuzElnYjz33HN5Sxgjspak/MbXrIFbb+W5179+fNkRR0TTVKrP9s2vr9fFzQXShedOOAFGRycuVApE/Df08s0Pwt69ruduWtSVhCmKDi+MkfemE/gesAX4KLAa+BBwA2DnUzwa+K6IvCMXhQlRXV2dt4QxImsJ4hoZRkd39/iH/fvhiiu0YY7iVnn11XDppeN/QPv36xJUS2+v+xdKab94Eairg9mzg2sKwhVXTPqd06KuJExRdHhhjPxkXgJeq5Q6Xin1PqXU3yulvqiUukcpdbdSajPwGuBma/1K4D9zU2vQ+PmNhw0MtnkzDA1NXHbokDbM9l3CunXl99PUpP8Ybr5Zb5c09sSn0VHo6dHHSpJDhyL/SRqKgzHyJSilRpVSzWXWGQE2AXZ37NUicmLq4lLi4MGDeUsYI7KWBQvclx91VPhhnI4ODs6b53+8l16CTZv0e7c/kaYm3RMO0WP3wlNLf//E35HGRCh7n9ZvPPiBD4S/kynFbegqwh1SUeptUXR44jVYb0qgh7S/AZRVzi63vnnwWp7IWrxcI+vqQj1YVEop1dAw8cFrGM8U+7izZwfbPsiDVz8t9vHr6iY/nE2iiEz4LWNaZs50dfeMdJ0CevaUUpR6WwQdmAevySMiFcBCx6I/5iQlNs8++2zeEsaIrGXNGrjsMh0jBnTPUMS7J13a63X2Lvv7efb004MdV7kMwwwMwIsvBpZeDl8t9vH375/8cDYJlJrwW8a0vPTSxOGrtWt1jzzIUFjpsxMnIZ6jFKXeFkWHJ17W3xTfHrygH8DavfjHg2xX1J58ESZz2ETW0tg4eaJPUBdBl20nTYbKsUwpLTNnTryLqaub2DMP4voZcOJZUeptEXRgevLREZHzReS9VvmgiPwD8DjwCWuV/cCH81MYn127duUtYYzIWjZt0g8Kg1BTAxdcoHueIroXWrLtrosvjqYjBaaUlpdemngXY3sm2T18r2cnToKsQ3HqbVF0eGFCDZdBRP4IHOvy1UvAfwN/q5TaE2RfJtRwipTzGbdpaNAG/qtf1QbJkA22J5BbqOdSGhtN8pOQmFDD6dAC/BzoLrdi0SlSqNRUtdiG5r77yhr4bdddl56OkBROy4wZ4Tfcu1c/8wAdu9+LiorABr4o9bYoOrwwRr4MSqmXK6UEfa6ORIc8uBl4LXAL8KiInOS1vYisF5GtIrK1q6uLnp4eurq66OzspLe3l7a2NgYHB2lubmZ0dJTt27cD4xVn+/btjI6O0tzczODgIG1tbfT29tLZ2Ym9v/b2dvr7+2lpaWF4eJgdO3ZM2If9unPnToaGhmhtbaWvr4+Ojg66u7t5xSteQUdHB319fbS2tjI0NMTOnTtd97Fjxw6Gh4dpaWmhv7+f9vb2RH/TcccdF/43NTXRetFF9DU00LFsGd2nnUb3aafRsWwZfQ0NtK5axdCRR7Jz+XJYuJBtq1bpfVjGc8eGDQxXV9OyejX98+fTvmIFDT/9KV1LltC5dCm9ixbRtnIlg/X1NK9dy2hFBduvvXbCPrZfey2jFRU0r13LYH09bStX0rtoEZ1Ll9K1ZAk9ixfTvmIF/fPn07J6NcPV1ezYsGHCPuzXnevWMVRbS+uqVfQ1NHD0jh3uv6m2lp3r1rnuw+039SxeHPs3nfijH9F55pnRflNvL63f/S59O3Z4X6c5cwLXvbq6ukK0p9ra2gntqbu7O/P25IvXYL0pZR++ngcMox+8Pg3MLrdNUR+8bt26NW8JYwTSUi6yotuDPL/PLmXrddeVf0CYUZl2Wuzr5vZdiEBwRam3RdCBCVCWmqG/zTLyCthYbv2iGvkpRTk/a7tUVo7/GRTAOJpSUurqgiVnSTLRyjTGz8ib4Zp43O94f25eIuJi347mTlMTOz7+cf/Zj+X8rG1GRvTYbsRZoPawQxGYlloOHNBj83bsnYaGyXl2ywSdK0q9LYoOT7ysvymBevLnMd6T/0m59Yvakz906FDeEsZ66Ieqq917dlF65V5DAgHKBB05l2mpJciwjNf1tu7SClFvVTHaD6YnnxqvdLzvyU1FTHbv3p3PgZ2zTC+7DAYG2H3hhePfDwxo//f6eu3LHjA07xgx4sZM0JEz01LLBReUX8frLmxkBNavZ/f3vpeMlpjk1n4CYox8RKywBs5JUI/kpSUuxx9/fPYHLb0Vt2KfH//QQxPXCxmWNykm6ciRaanlvvvG33sFeKvwMU8DAxz/b/+WjJaY5NJ+QmCMfAkicp2InFVmnZcBjeiEIgAHgG+mrS0tenpyuAnZtMl1bL3nda/LXosLRdEB01SLfVfmNu6+dq0uZZKe9Bx1VDJaYpJL+wlBhFkN055zgc+LSCvwAPA7dOiCEXSSkNOBVYBdw4aBK5VS2Xc3E2LOnDnZHrCpybN3Pmffvmy1eFAUHTBNtYjoehD0QbqbluHhZLTEJPP2ExJj5L1ZZBU/ngY2KKV+noGe1DgUNOZLUvhEGTyUdHajiCSiY84cPbM2ZviEopwTSFCLUroehH3OYlNTw6GPfCQZLTHJvP2ExAzXTOYy4N3A54BfAbuBPnSPvRd4ErgTeB/wmqlu4AFG0whR64ePW+PozJkZCvEmER1DQ3DOOcXQkhCJaunoGA8NHYTKygnulqNBz23YzGAhybz9hMT05EtQSj0P/NAqhwU1NTXZHnDBAs8eXE13MUIBJaLj0CF44IFg64ro3m1aWhIiUS2OB+7lD1wzyY++xiv3rZPSgGi2rz0kFgQt8/YTEtOTN3DgwIFsD7hli260blpOPjlbLR5krkOp8YlBeWvxITctb36zHt5x9MbH6q1fTz3hBO9uZN5+wuLlQG9K8qWok6EGBgayP2hjo+tEl4H6+ugTbBIsueiYPVupjRuLoaVI58Wt1NSogaYm77SP9iQ6rzhFAROTBCGX9lMCZjKUwY89e/Zke0Dbq8JNy/nnZ6vFg1x0vPgi3HxzOC1eY9phxrpDEPm81NUlK2RggD0PPjg2ia70Oy67TNczrwQkAROTBCHz9hMWL+tvyuHTkx8ZGcnuYGUCjI2kkYw6QimKjrJa/AJ9pRCcbcqcF/s8bNwYLBBaDDJtPx5gevIGP5544ol0duw2VlrGL/qJa65JR0tIiqIDymjZv3/iOL4dImLNGvdnHyIQww1yypwX0PXsvvvKB0KLqyOt9pMUXtbflMOnJ58KXmOlBegBhioiOjl13jrClo0bx6+D3aOvrExu3zGCv2V+/Q4DMD15gx+ppC/z8mooM1ZclFR3YzqUCj6ZKSVXOs9z4pfX9pZb9J2Ts0cf1F3RT8vmzXDTTXqiV84EqisZuDcWPf2fq+U3xfTkY+HhOTOti53QIu0eru0tEmS83Q7nm/TY/FTpxdvFvquZxmB68gY/yuaIDIM9+cSLMj15O89o3oTSUVOje8tr1kBPDzQ2JiekqortH//4+Hjy3Xdr09Xerj/7Yc8sDpo4pa6ubM93+7XX5hIV1I3tmzb5383Y2Hc1aelIsv2kgZf1N+Xw6ckn6h3g12sMMCZfFO+NwDrsce7S1HQu/u6Be8kl6e48r09jo39+2zA9edvjpDTdXkmvfcJ5CZArN9VrdPXVwTWEyB0blqJ717guNOXwMvJPPfVUcjvza3QB3PqeWrs2WKNNuUTSUeqat3FjuIedHq59vtensVFPovLbl9tD8KoqbcDL5U4tuZ6TzktSD3OjXKO//MvgQ1GlD2ATzB2baPuJiDHyBSlFNfKxZ+w5G0y5Rl9mPLcoMyoj6/DqMZYzRj6GJtD1KWe0ohq1Et0Tzov9JzEVrlFd3cRz4XZXWVcXydibGa+GwvPMM89E39gjw5MnZcZznznzzOhaEiSyDq/xby+f9Y0b9Xlrb/f03Xa9PqVzEEDvY3R08r6uvlr7zu/dq9e/4ILgfuJbtkzUUnpeEpw5GpbI18hrrsb+/RMShQfWEaf9ZIGX9Tfl8OnJHzhwIPrGCXtuHFi0KNH9Za7Db+w3Ym960vUpF6/FidezgVI/ej9NXudFpOwM5sJcI+dwTbm7j5Dj97HaT0JghmvCF+BI4BLgZuBRdHaoQ+iY8juAm4AlYfZZVCO/b9++6BsnfLu+b+nSRPcXuli/J5IO2+glzKTr4/XH6macvIbPKiuD/1k4jjfhvNjHc/5RZHitQl0j+/f6nT/ndYxzfXLAz8ib4RoXRORvgWeBbwFXAW9Cp/ubAcwFXg9sBB4TkbtFpNgBpctQ4ZcwuRwJ365XxMyiFAnbrbOhAay8oaF1iMBVVyU6Xd5m0vXxGhJyW+41fDYyEjwMr2Ooaey82G6joH+zPVSUdCAyH0Jdo5ERuOIKqK/Xw1Z+rpch63Ss9pMBxVaXHycDs6z3TwO3Aleje/YbgHvQOV8B1gLfF5Epey6rqqqib7xlC8TZvlTLiy8mtq9A1NXB8LDuw7W3gxUbPJQO23/9pptSkTjp+oSJrOgXpTLon8WaNWPxX6oGBrzjvzQ1QV+f+z5TIHRdOXRo/JmQUu7rOP+8gupIsP6nglcX/3AuwFfQmaHeCojHOucALwDKKleU229Rh2v27NkTbcMUZnjuWbEi0f0FKs7hCetWPpCOqqpUhmdKmXR9khqTDzPs46XFSQpRL1OvKxUVwVxJw1yfHMCMyYc28vMCrneNw8j/stz6RTXyL7zwQrgNUpy+/8L8+ans17c4jZplQCfpqKsbN4wJ+FaHwfX6hHmI6/TXr6yc+NA1ZBhe37qS8Zh8YnVl5sxY1zJ0+0kBY+RTKsCxDiN/oNz6RTXyv//97/1XcBqUujrd+0mp4f5+9erU9u1bSn7v7zdsyNyYe1H2+sQhzJ+F33lpbPR+yJuS8U+0rjj96EOS6vUJiJ+RF/29IQrWA1d7YPCgUuoIv/XPOOMMtXXr1vSFhWR4eJgZMzxyupcmQk5bS3U1Mw4ezORYY4joMXXHGLPvOcmYQmix6sHw6Oj49bGTa4N3Hamp0T76992nx/orKhKJhgkp1JWItrAI10dEtimlznD7bso+LCwIpzje781NRUyeeuop7y/LJPlIXMtll2V2rDGUmuRR4ntOMqYQWqx6MOH62J44XnWkslL/Cdx007j3zZ13JvagPpe64kIhro8PpicfAxG5Dfiw9fE/lFJ/47d+UXvyvlRURO7hTClEtBEyuONVD2xXRK/v3M5pfX1hIlmOUVenI4h6YWc16+jQXkx21NGCkFpPXkQeEZHLp7qfeBRE5GzgCuvjQeAL+amJh2vSA3vafMYGPvWkIV4uhSXuh0VKBFEILdb5mXR9FiwInyzbclONS6J1ZWjIO5xBaeiOvXsnhD8oxPXxIe5wzVnAV4FnROQmETk9AU2FR0RejvaVt8/fp5RSf/BYd72IbBWRrV1dXfT09NDV1UVnZye9vb20tbUxODhIc3Mzo6OjY7Gp7Yqzfft2RkdHaW5uZnBwkLa2Nnp7e+ns7MTeX3t7O/39/bS0tDA8PMyOHTsm7MN+3blzJ0NDQ7S2ttLX10dHRwfd3d284hWvoKOjg76+PlpbWxlqamLnQw/B3r1jDcl+3bFhA8PV1bSsXk3//Pm0r1hBz+LFdC1ZQufSpfQuWkTbypUM1tfTvHYtoxUVY7HZ7X1sv/ZaRisqaF67lsH6etpWrqR30SI6ly7luIcfpmfxYtpXrKB//nxaVq9muLqaHRs2TNiH/bpz3TqGamtpXbWKvoYGOpYto/u00+g+7TQ6li2jr6GB1lWrGKqtZee6dbB+Pds+9rGJv+maaxjesoWWlhb6+/tpb2+noaGhMNfp6KOPpru7m+7u7onXaWiInTt3uu5jx44dDA8PT/hNsereDTfQtmoVJ/7oR3QuXUrXkiX0nH467f/f/0f/DTfQsnbtxOv0sY/Bli3uv+nMM8tfJ5drXVr36pqbk6t7p55K15e+RM83vjH5Oj3xBAwMTNQzMMDOrVsZGhqitrZ2QnvK4zr54vVENkhBT/MftcqIVbYC64GXxdl3UQswGx3mwPaq+SEevvSlpajeNVu3bp24wM/fuaFBu+Cl5GGz9brrUtmvglDxWiadkxwpjJbGRrX17//e27smhJeOZ7ybqiqlZszIr664zRHw8g6ywh8U4fqQlgslcAzwd8D/uRj7F4DbgLPiHKNIBagGHnAY+F8Ds4NuX1QjP4lyjSBFI59oqawsjBukoQS3BOP2dcozfaQdtyZI+OwUE5GEJTUjP2FHcC7QCAy4GPwn0ROH5iZ1vKwLMBO4z2HgHwVqw+yjqEb+ySef1G+CTnJKcdLLk+vWJbOvMpN6Ap+TAnBYagkwezaxulJquINE1nTUryJcn0yM/NgOYR6wCR2psdTYDwB3Aeckfdw0C1AF3Osw8NsJOCvWWYpq5A8ePJhryFhnOVhbG2xdv+QkCfTcDx48mMzJTYDDUkuA+hi4roQpftnLPO4Mi3B9MjXyE3YOZ6IfzPa5GPwW4K+B+jQ1JPAbZgDfcRj4J4G6KPsqqpHftWtX5nFHvMquVav813He0ieY3cf1nBSEw1ZLmTy5ZetKlKJU2TH4XM+JB7kZ+bGDwBzgI8BjDmNvG/yDwNeBN2ehJaTuSuAbDgP/FHBM1P0V1cg///zzuSdltsvzQf5sZs4cH1Zy0x1zqGbsnBSEw1JLgJ58oLoSpthj7F5Dlh5j8EW4Pn5GPqsZr7ZRV9Zn+1XQY92rgV+LyP0ickJGmnyxQgd/DXi/tWgXsFwp1Z2fqnR47rnnxuKo581zJ55YfqWXXvIPGesWEz2sjueei7V9khyWWgLMtA5UV4Jihxj2C5e8d6+eO1LiT1+k6+NGqkZeRJaIyK1AFzomuz0jSwE/Bv4GeBht7AV4B/CoiCxMU1c5RESALwMfshbtBpYppf6Yn6r0qH7kEXjhhbxlAFDd25vMjrxipQfVUV2djI4EOCy1BLh+idUVgCOssFObN+u4816UTISCYl0fNxKPqiMiRwKXAlcCr7MXW69/RPeOv6KUsmO9fF5ETgH+CXgvUAd8GrgsaW0h2ILWD3ouwH8CbxK/bDKanyqlsgv0khS33657x9OJHBNMGxJgwQJtULNi/35Yty5YO7DvFAsU1sCPxIy8iLwFbRjfh/YnB23cFdq3/MvAD5RSw6XbKqV+B1wkIt9AD928NSldETnb8b4KbeSDcALQnrialDk4POmS5MbBefMmLxRxH5bxIkJ2n0k6so6E6cNhqWXLlsmRLWtqdI/bGqpzrStxCNPRcdxpFOn6uBE3ds3RIvIxEWkBfgGsAY5AG/cDwOeAVyml3qGU+o6bgS/he9brn8XRZQjHXK+xzwzzddrMffrpyQuvukqnnBPRmkqjGFZV6eUi3qnpwuqYOzfW9klyWGpxpByccF1vvHEs36xrXckKx51ika6PK15PZIMUYIhxl0j74eovgQ8CMyPs7zxrHyNxdBW15O5d4zH1fNe3vjXZ79zObj97drIeDGWKq1tcqbeMV6ajBCmCW5yN0VKCNWkvFRfKIEVkQn0swjkhxbAGtmE/ANwIvCbm/k4C/hH4xzj7KWrJ1ci7uaRVVSlVV+c9qWTx4swbkKcW230tQsq6KBRhgouN0eJCQ0M6k6GClJJORRHOiZ+Rj+td8xiwDjhOKbVJKfX7ODtTSrUppT6tlPp0TF2GUtxc0qzs9bsuvth9m+bm9HWV4KnFHgN1+x0JuExO0rFrV6L7i4PR4kJHh3ddSZOZM2Hp0gmLCnNOPDBJQzIk16QhUz35R0ODzi7kl7zCJP04fFi4MFvvGycVFXDXXYXyrkkzaciIVW6Psx9DBvi4FKaeqCMErlqc3jJhE1RE1VGgRBBGiwsXXJBfvR0dhbVr4eqrgQKdEy+8xnGCFMYfvF4eZz+HSyncmPxUKPYDYL/fkcKYvKHgBImWmnYpeQCbJ6Q4Jm/PAJ16E4AON0pd0urqwMowX+iefKl7mpdrXcK3zkXqnRktLuzfn3+9VQouvZRt3/lOvjrKEGtMXkTuBd4FXK+U+ufEVE1TCpXIu6kJPvShqTGOXVOTiiE3TGHKzz7Pjhkz4I47cq2fqY3JA3eiJz6tFZHEQyQYUmTDhjEDb+flLAKuWlLwnimrw8q/WgSMFhfq6sLX25Qm9+348Iczr59hiO1dIyLfQ8ec+RawTik1mICuaUnuPfmmJl0ZS7wShqurmVGQqdmeWjL2nhkeHmbGjGL0W4wWF5qaGN64kRlBAuvV1MBll8F996XikTNcXc2MoaFc74rT9K5ZAPw/dETJS4AWEflHEXmbiLxKRBaUK3GObwhBU5OOBeJSyXdfeGEOgtzx1JJxwLHdu3dnejw/jBYX1qxh9223jT+bmT3bfb3Zs7XL4803p+ZyufvCCwsdEC/uX3I74LwVeAXwDyG2VwloMATBJz738Q89lLEYb1y1JBBwLLSO44/P9Hh+GC3uHH/BBXDJJfrDwoXw4ouTVxoYSH1+yPEPPwyf/Wyqx4hDEvHkxVFKPwcphizwic/d87rXeX6XGZWVIELPW98KGzem7j1Tjp6enkyP54fR4s4ELV71O2UDD9CzZEnqx4hD3F70nYmoMKSPT3zuOfv2ZSymBBG4805Ys4Y5PT1QX5+vHmDOnDl5SxjDaHFngpas4887dfzf/8Gll8LDD8NNN+WiwY9YRl4pdUVSQoqGiFQCr0Fns3qj9XoqOpQywKeVUtfnoy4CbvG5rTjth7zGM7PiqqvGeuqH/LLyZEhRdIDR4sUELT71O3Uds2fr49x8s15QMEOfVY7Xqcg9wE7gduAa4CzGDfzUw20S0VVXQWUlozNn5qNp9mxobJzQKEYL4rdfFB1gtHgxQYtX/bZiz6eqw9l+brllUg7YvDFG3pvKks8HgNY8hCTGmjU6yNfoqO753HYbjIxQ051xbvK6Om3c+/snjbXXZNAog1AUHWC0eDFJi7N+t7frzkOp4d+4UT//SVKHs/0oBZs2Jbr/uBgj781jwGeBvwBOVErVATfkKylBNm0aS1h84OSTsz32oPdUigMHDmQoxJui6ACjxYtAWtwM/8hIsjpK28/+/YXqzRsj74FS6gal1CeUTlu4J289iWPlyQQ47tFHsz22zwzW4447LlstHhRFBxgtXkTWknBP3rX9FGgGbGJGXkQaROSTInKviGwTkVYRebpMaUvq+IYQlPQy9px/fvYa9u7Vvs0VFfrV0rRnTzH+T4uiA4wWLyJrSbgn79p+fFyWM8crPGXQgvbQ+Q/gEJPzvdrFc3nc42dZgMvRE7gUOihbqO0zCTXskcd1Ag0NE0KmjlRU5BOm1SVc8MjISPrnKABF0aGU0eJFZC0l9T9ucW0/s2cn+lvLQYqhhgG+AmxCP6gU4Fn7/wP4E9BjvRfH8n3AXqBAf3fTAGfoAqX06/r1OrmBs9dc4k/8xDXXZKvTzbXNGsJ54oknstXiQVF0gNHiRWQtCc+edm0/Ps+dMsfL+gcpwDmM99QfAk6wltvL3mN9ngOsAv7X+u7nQF2cY+dRKHpP3quHUtprzrNUVnp/J5Lu+TEYbLJIOmIT5O46JqTYk19nvb4IXKg8HlAqpfqVUt8HzgTuAJYB3xMR8+A3Sbxm/Cnlvtwis+QLNTV6ZmtDg/v3Rx1VmKQURdEBRosXsbTceGNiPvSe7WfhQn0X7XZ3naH3TVwjeza6V9uklOott7JSahRYD7QBfw5cFvP4hUdE1ovIVhHZ2tXVRU9PD11dXXR2dtLb20tbWxuDg4M0NzczOjrK9u3bgfEKvH37dkZHR2lubmZwcJC2tjZ6e3vp7OzE3l97ezv9X/86LatXM1xdPRZn26589uvOdesYqq2lddUq+hoa6Fi2jO7TTuMVDz5Ix7Jl9DU00LpqFUO1texct851Hzs2bGC4upqW1avpnz+f9hUr6Fm8mK4lS+hcupTeRYtoW7mSwfp6mteuZbSigu3XXgsNDWyzQhds//d/Z7S6mua1axmsr6dt5Up6Fy2i85RTOK61dfw39ffT0tLC8PDwWBxz+7zYrzt37mRoaIjW1lb6+vro6Oigu7ub7u5uOjo66Ovro7W1laGhIXbu3Om6jx07djA8PExLSwv9/f20t7fT0NCQznWK8JuOPvroRH5TEnXvxBNPTOQ3JXGd6urqwv2mpia2f/KTjM6YQfNvfsPghg20XXKJrntLl9K1ZAk9ixfTvmIF/fPnB25PtXv3TmhP3aedptsT0PrHPzI0Y8bE9jQwwLaWlkSvky9eXfwgBehDD8tcU7LcHq65xGO7zdY6P4tz/KwLRR6uifEwadu11yZ3i1o6NDRzpr41Lr1V9bhd3vaJT6R3jkKwbdu2vCWMYbS4E0qLX27gjRtj1flI7SfhoUl8hmviGj07kff7Spa/YC2/ymO7Sywjvy/O8bMuhTXyjY2xKmni3jX2+GNdnVJVVRO/sxuWx3OCkcrKdM5RSKaFF0kKTFktXp2g2bNjP7OK1H4aGhI9F35GPu5wzXPWa3XJcjsG6CKP7ew8XPmHG5zq2B41MWj54AcTEoOOR7Nvn67K+/ePzaodw54I5ZFkoeWqq5LTEoMW63a6CBgt7oTS4uW3/uKLuq7G0RG2/WScHyGukd9lvS4sWb4T7TL5To/tzrNen495fINPMpCgnHD//cloqazUjabcZJOODl3JSx981dRwwtlnJ6MlJieccELeEsYwWtwJpSXFzE2h2k9lZeb5EeIa+UfRxvyNJcvvs15fJSKfdn4hIpuA96CHPDKeTz8NKTezzg7K5MMzZ54ZX0eYsK4LFrhHDbz11mS0JMAzzzyTt4QxjBZ3Qmm54AJdz9LQEabOjo5mngAnrpH/qfW6XERmOZY3AX+03v+9iHSJyCMi8kf07FibL8Y8vsGvh9LQoHvMN92koz56cNSuXZ7fBeaoo4IlMnbeqpYGj1qzhqOOOiq+lgQoig4wWrwIrKWpSbvuxhyW8dQRpv3kkAs2rpF/APgl0Ix2pwRAKfUCsAY4iO7pH4v2kT+G8Zmvn1FK/RRDdJqadLheL5w+uWvW6BC/Lgwcc0x8LQcOlA/8FOBWdSDm0FNSFEUHGC1eBNLS1ASXXRZ7SNNXR9D2U1WVea5iiJ8ZagQ9scntu1+IyKnAJ4HlaEM/gJ71+l9KqR/GOfZhj/3AtVzl9Yn4aFPx0kvx9SxYoG+J7ew4bgS4Va2oKMb8uKLoAKPFi7Ja7DaScECySTrc2o/b8GVKw0XliJvj1Rel1G7GZ8VOKUTkBODDJYtf73j/NhEpPX/fVUo9nq4yizAPXPfuhSuumOzpYlHlluU+DPYQzJo1cNdd+uGrGwFuVauqquJpSYii6ACjxYuyWhJwSgikw62+uw0NvfSSzuMwxcbkpzMN6ElbzvJux/fnuHx/ambqwoYy9cnN2X/88dF11NXpHsratfpVxH3YJuCtar/f8FOGFEUHGC1elNUStI1UVcXqZYdqPzkkFDFGfqqS4AOcemsaeST6+ib23Pv7dYNxJgevq4Pbbw/Ug6mvL8bUiaLoAKPFi7JavNpIRcV456ShQdfNODrCtp+ME4oYI++BUupBpZSELHdkJtDDz3yCcQ3Ivre8JboOtzuE4WGorx+f39fTE/gWdd++fdG1JEhRdIDR4kVZLV5t5K67dJ10eHXF6TSFbj8ZJxQRlZBbkYicgZ7ktBiYx+RZsG4opdTyRARMAc444wy1devW5HbY1KR7BR0dupJu2QKXXhraVWy4upoZBw8mpwt0LymIS2WpluFhZsxI9VHRlNIBRosXgbS4tRFnh8P+fu/ecHM9nDrCtp+GBv3nkiAisk0pdYbrl17xDoIWYAHwIOPZn4KWKZcZKm7JJDNUhEBlT2zYED72RkqxOZ544olET0dUiqJDKaPFi9ha3IKWRSih2o8duylh8IldE6snLyJzgcctQx/lyYVSSiWbVbfAJN6Td6OpydeTJlPsyVgZexMYDIFwyZKWOhs36smJCePXk487Jv+3aC8UgD3AR4CTgGqlVEWActgY+MxYswZqa0NtklrSkAgJEoqSlKIoOsBo8SK2loTGxkO1n7vuSuSYYYjbk/8degx+L/BGpdSBpIRNR1LpySc0Lp8qKYxBGgyxyaMnDzrESMJ3t2n25BeiA43dbAx8Dngl7g4ZXyT19H8hekxF6SkWRQcYLV7E1uLmfRNFR9j2k7ELZdye/AHgSGC1Uuo7iamapiTek/fqidTV6UkXRcH05A1FxY5tk3LogwlE9Dzz32V6Pfk267U4oekOJ7x6yCENvJ1/MhVCJkjYGWdiVoIURQcYLV4komXNGh2hMo6OsO0n40iecY38t9BeNecnoMUQFq8JHCGnaJ/8nYRvwuzjWzHiw4w/nnzyyclqiUhRdIDR4kViWnwitAbSEbb99PVlGtogrpH/EvB74EIR8coCZUgLrzHFkENwHcsTmI/mNOx336012LMJw2jJeDagF0XRAUaLF4lqufHGyOPzodvPoUOZjsvHMvJKqUHgXcD/Ad8TkU+KyJGJKDOUpzS7UsTeyLHbt8fTUVcXy7BP0HLssfG0JERRdIDR4kWiWuy2FEVHlPaT4Z9lLCMvIv8DfBUYBGYB/wz8SUR+JyIPisj/lCkPJPAbDm/s7Ep33w3PPRdpF8+deGL041dU6F5QQi5hz0X8DUlTFB1gtHiRuJaIdThS+8kwQ1TcIBTnol0ocbzOAF4TYFtxbGOIQ8zkCNW9vdGPPToK9oOnBAx9dXWQkEfpUxQdYLR4kbiWiOPkoduP7YxQLq5OQiQRhVJKitsyt1J4RLNaRH4oIvtEZMjKV/uAiFzpkjQkHzJKjuCJnQzBYJjKpDlObj+zqqzULpvgPsclhQeycdP/TdtQxSIyD/gO8LaSr15ulbcBG0VklVIq36dRMcf3Ds6bF19DQn75B5OOhhmRougAo8WLxLVEbEeB2o/tDDEyol0277lncsfMTtWZcG9+2hrpOIjITOBexg38H4BPAR8APo72KAI4HfixiIQLFpM0Mcf35j79dEJC4jN37ty8JQDF0QFGixeJa4nYjkK3n4EB705RCg9kjZF3ZyM6vR/AduBUpdS/KKW+qZT6d7Rx/4n1/WL0H0B+XHBBrPRlz55+eoJi4vHss8/mLQEojg4wWrxIXIubS/LMmWW91hJtPyk8kDVGvgRrnN0enFPAh5RSE56sKKUOAh8C7Lx3HxWR6LMp4tDUpG//YoSnWPBAAk5OMSaTOFmQodeBH0XRAUaLF4lrKXVJbmiAD3+4vI4o7WfOHPesVSFmhwfFGPnJvA042nr/gFLqKbeVlFLdwDetj7OACzPQNpkEHrruuvji+DpuvDH+PoBdu3Ylsp+4FEUHGC1eJKqlqUnHgrr0Uv357ru1wb3zzrLPmyK1n1mzJv+hhJwdHpRAAcpE5EP2e6XUXW7Lo+LcXxEQkX8H/sb6+DGl1Od81r0Y+Lb18dtKqUv89p1KqOGKimKEFVYqM5cwgyFRbBdkZ2dp5kw9MzWttpVwkLLY6f+wUvUBwx7Lo5bhIMfPsgD3o4dpFHBumXUXOtZtLrfvVNL/RUj3V1q2XnddvH3U1bmnUouQ6mzr1q3Jn6MIFEWHUkaLF4lpidmGIrWfurpktFvgk/4vjJGflJPVsTxqKVyOV+Bph+FeWGbdGcCwte4hrDsjr5KKkU8oT2XkMnOm1uDVUCLmejUYMkMkn3azcaNuHyL6NUbuVz8jH9RP/oqQy6cycx3ve/xWVEoNi0gfMA9t8GcD/elJc8EeDrGHSSoqQs983XbddbzxC18IvsHs2frW1jkkY49llhLSJWzbtm288Y1vDLVNGhRFBxgtXiSmZcGCWBmiQrcf0BMIb7lFm3wYnwwFyWeNUvZBDACIyEtAlfWxSik1XGb9TuA46+NxSqkur3UzSeR99dVw883pHqOmZvJDIq8EJiZhiKHoNDUVJ2VmxPaSZtIQQxlEZL2IbBWRrV1dXfT09NDV1UVnZye9vb20tbUxODhIc3Mzo6OjbLci2m37zndg4UK2b9rE6Ikn0vztbzM4OEhbWxu9vb10dnZi76+9vZ3+/n5a7rmH4cZGdmzYoPdhpSWzX3euW8dQbS2tq1bR19BAx7JldJ92Gr/dvJmOZcvoa2igddUqhmprxxIhlO5jx4YNDI+O0vKrX9H/9a/T/oEP0HPKKXSddBKdb30rvYsW0bZyJYP19TRfcQWjW7aM/yYrXdv27dsZHR2lubl50m/6zW9+M/E3tbQwPDzMjh07JuzDft25cydDQ0O0trbS19dHR0cH3d3ddHd309HRQV9fH62trQwNDY0lmSjdx44dOxgeHqalpYX+/n7a29t59NFHg12nAL9p0nUK+ZsefvjhRH5T4Lrn85see+yxRH5TEtfp17/+dSK/qfeCC+g8+2y6liyhZ/Fi2lesoH/+fFpWr2a4urpse3ros5+d0J66TzstXHuqrqZl9Wr658+n/VWvivSbfPEaxzlcC3CA8TH5OUmuH3hMPupDzIgPkA5VV0cbVyzVOHOmfqAUY4zx0KFDobdJg6LoUMpo8SIxLY2NSlVURGsDcdpPgs+w8BmTNz35yTzneO87w8eaOGWHNBhmfHJUPNx83+24Fn5EnBK9+8ILI203SeNLL+lJHqOjkePK7969O5qWhCmKDjBavEhEi+0+GcOdMXL7KcVMhsoM5wyLhWXWPR6otN63Wv+o8fEy1uWMeMTckcc/9FCk7VzZu1ePz1dU6NeQUfWOP/745LTEoCg6wGjxIhEtCUwmDNR+yoUdSXEyVNykISMRy7CI9IpIm4h8X0SutaI+FoHfOd67Ty5w//53nmuFxWu6tt807qYmeP75SIfred3rIm3nikis8Kk9Pb4OTZlRFB1gtHiRiJYEAoIFaj9+/T/7YWtKEwfj9uSDxI13KxXAkcAJwHuAzwMdInJVTD1J8BPH+/PKrOtMYH5/YgrcAiWVu5XbtAmGfR2BPJmzb1+k7VwprcxBhpmcWubMSU5LDIqiA4wWLxLRkkD8m1jtJ6UhGidxjfxDwC/RkRqdPA88ATxsvTq7mMpa/2GgxfosaB/zL4nI35AvvwD+ZL1/u4i81m0lETkGeL/18SA6NHEyuAVKKr2Vs2Nt2MMiMeK5H5o9O7ZkX0L0lg4dOpSikOAURQcYLV4kosWtQxVWR9T2k+IQjZO4ibzPBa5F98oVcCdwulJqnlLqdKXUOdbrPHR4XjtOTS2wUSm1GP1wczPwEtrY3yAiC+PoioPSfvH2X6sAd5UOJYlINfq32lf3i0qpZLJm2Ni5W90eYtoPi5zDIjEYnTkz1vZlCdFbGk0wnkcciqIDjBYvEtHi7FBF1RGl/bgN0ZR23JLKEuXldhOkAEcB7eg4NJcH3GYdOqTBHmCeY/kqxmPhfCaOrrgFmIm+S7FdIzvQf0Sr0cHLmh3fPQUcGWS/iYU1SCBejbMcWLQo0f1NcrMM4Up54MCBZM5RTIqiQymjxYvEtWTVfuxQIE5ixn4iRRfKa4AFwI+VUncE2UAp9TXgx9Z21ziWfx899CPA8pi6YqGUegkdOvh/rEWvAP4FHVr43xlPVL4deKdSKtoTz6jEfVhU8qT/wMknx9uf1zEi3I4eOHAgeS0RKIoOMFq8SFxLxN586PbzspdNbhNR3aYDENfIX4Tuzf53yO3uRRvz95Us/7H1ekJMXbFROlHI29Hj7j8CnkEPKT2LNv7rgTNVHvldvYY/6up0omA/amrgqonPt4979NGEhFk0NET2lT/uuOPKr5QBRdEBRosXiWuJOD4fuv24/TlFdZsOQFwjv9B67Q253XMl29vYg8v55ky1sO6EvqWUepdS6s+UUrOUUi9XSi1XSn1FlYlrkxpe3jc33qiTHJR+Z/fc6+r0+5LYNnvOP59EsX3lI4wp7tmzJ1ktESmKDjBavEhci5vDw8aNZQ1/6Pbj1kmL4jYdFK9xnCAF6EOPof+/kNt9Aj3+/nzJ8r+wlvfE0VXUkmioYTu8rx1CwBm2tK5ucniBxkY9FugyRjgSY0p3kuPxSik1MjKS3DmKQVF0KGW0eJGKFrew2WXaR6j249UmUhyTj2W0gMcto9yCjtgYZJuZwP9Zfw6Pl3x3rbW//4ujq6gllXjySpWvII2NSlVWela8bddeG7yShi0hY3Fs27Yt+fMTgaLoUMpo8SJxLRFzMwRuP+XiOZV23EJ0kPyMfKxQwyLyD8D16HH5HwCXKaU846mLyBy0G+V7rW2uV0r9s+P7O4FLgZ8qpRIeQ8if1EIN+4X5veCC9EMP+5FwmjODITW82lFSxLC15Ugz1PB/AJ3W+/cCrSJyg4i8Q0ROEpH51us7ROQGoJXxhNed6Jmutsgq4AK08f9ZTF2HF14PZ/buDWTg7bCnqRByTNEOn5o3RdEBRosXiWuJaOADtZ9yDhEpEjtpiIicAvwcOAZtoMtugvZQebtS6inHfs4C7F79XyqlipMWPiEy78lXVobOEpU4dXX6gbBJ6G0oMlkkDmloSC25fapJQ5RSvwNeBzShx9n9YtaMAI3A650G3trPb5VS77DKtDPwqeLlbRPQwG+/9toURFns3x8qSFnZBAgZURQdYLR4kaiWzZsjG/jA7WfvXli7Furrk5vNGoBE0/+JyLHASnR0xuPQ0/5fRPuYbwV+pJR6NrEDTjFSTf/X1DSe53XBAj0Wf+utgQz9aEUFFWmPmwdMazY6OkpFRf4RsIuiA4wWLyJrKW0rW7Zo4xtVR5T245ZCMwZ+PfncPU4Op5Kad42TxkbtPhnCO+CptWtDrR+piASS/9RTT6V8goJRFB1KGS1eRNLi5kHj4VqcevuJmAXKDdLyrjGEI/VE3nbgspBJEAbr6zki7TjhAXvyg4ODHHHEEelqCUBRdIDR4kUkLSl40ERuPwl6nplE3ocLEbPcPHPmmSmIcTBzZuCY2c8880y6WgJSFB1gtHgRSUsCYQIm6YjafpKYzRoAY+SnExEr8FG7Un7O7RaQyUtLxBSGSVMUHWC0eBFJSwqGtWz7cYs3n0GyEJvEjLyINIjIJ0XkXhHZJiKtIvJ0mdKW1PENRK7AA8cck7CQEkIkNBmImW8zKYqiA4wWLyJpSSBJyCQd5dqPUjoGjl8SoBSZEXcHIjID+Ffgo4z/aZRmrVVllhuSYMuWSGPyFS+9lJIgixATQYriuVEUHWC0eBFJi21YN29ObGy+bPsZGID77gv0TCoNkrhiXwE2AZWMT3QCbcD/BPRY78WxfB864mT2YXqnM3YUvbq6UJtVvfhiSoIsQkzIqqqqSlFIcIqiA4wWLyJrsbOuSWmfM6KOIO0nRmTWuMQy8iJyDnCZ9fHXwElKKWeQ548opY4B5qJjx29DG/tdwBlKqdzjxnshIpUicoqIXC4i/yUivxGRARFRVrk+b42urFkDPT369jBgJe4//viURRG4gvf3e4Y+ypSi6ACjxYvYWhIanw/cfvbuDTUxMCni9uTXWa8vAhcqpfa4raSU6lc689OZwB3AMuB7IlKce7/J3APsBG5HZ7A6CyiG75gfdp7Im28OPIOvfufOdDVB4ApeX1+fvpYAFEUHGC1eBNbilTv1ggsS6c2Haj8JZXsKQ1wjezZ6+KVJ6UxKviilRtEZldqAP2f8LqCIlA4kH0AHWCsuzgTfIdj3lrekJKiEABV837592WgpQ1F0gNHiRSAtbknv16+Hq6/WCXYSmCcUuv2k4MbpR1wjP996fcrj++rSBUpnU7oTPWzzwZjHT5PHgM+iE5mcqJSqA27IV1IZIvrJv/Lee1MQ40GZCv7KV74yIyH+FEUHGC1eBNLilTv11lsjtRVXHWHbT0b+8TZxjfws67WrZLn9JMLLkdXuEb/G4/vcUUrdoJT6hFLqO17DUIWjXA/B49b0qcsyvKFasMD79hl46imv/kK2FEUHGC1eBNLi1SYSjM4aqv1k6B9vE9fIP2e9lvbY7Tm+izy2s90/ijPANx3w6yGIeN6anvrlL6ckqISaGj0O6nb7bBn6U089NRstZSiKDjBavAikxatNJBjfPXD7qazM1D/eJq6Rt6d6LSxZvhM9HPNOj+3Os16fj3l8gxOvkMN1db5jj6kmDbGxJ4Dcd5/77bM1Vl+UpBRF0QFGixeBtHi1ifXrE5sUFaj91NToZwB55FXwilwWpAD/js7J+r2S5VdZy0eAT5d8t8nx3X/HOX7WBbgc/aDZTl0YavvMolCW5okUiRVlL3aZOXM8X6WXloBRKg2GQDjbgVtie6WUWr48m/pfWRk6oX1Y8IlCGbcn/1PrdbmIzHIsbwL+aL3/exHpEpFHROSP6JSBNl+MeXxDKfZEj9HR8Rl2ZWYGpt6Tf+mlca8ar9tna3lReopF0QFGixeeWko9avbvh8FBuPtu3SbWrNHrPPBAMjr82k+ePXgbL+sfpKDdDH8B/AZYVvLdMvQD2FHGe+6jjvIvcY6dR2Eq9OSd+GWfr6pSqqIim56Ms6fupqmmJvWejuEwoqHBvQ7a8dv92kWSpa4us3pNWj15pdSIUmqZUurNSqlflHz3C+BU9OSnPwCH0A9qfwa8Ryn193GOPVUQkfUislVEtnZ1ddHT00NXVxednZ309vbS1tbG4OAgzc3NjI6OjqU0s3sp27dvZ3R0lObmZgYHB2lra6O3t5fOzk7s/bW3t9Pf309LSwvDw8Ps2LFD76OlBQYGxnoaO9etY6i2ltaLLqLvpJPoeOtb6T7tNB79u7+jY9ky+hoaaF21iqHaWnau0/Pc7G3t1x0bNjBcXU3L6tX0z59P+4oV9CxeTNeSJXQuXUrvokW0rVzJYH09zWvXMlpRodOjLVigf9OaNWy/805GTziB5ksvZfDUU2m7/XZ6L7iAzs5Ofvvb3/r/Juu82K87d+5kaGiI1tZW+vr66OjooLu7m+7ubjo6Oujr66O1tZWhoSF2WpNWSvexY8cOhoeHaWlpob+/n/b2dh577LHsrlOZ3/TII48k8puSqHv/+7//m8hvSuI6Pfzww+6/6cUXJ9Y9u/7u3at/06c+RfNFFzFYX0/bypX0LlpE59KldC1ZQs/ixbSvWEH//Pm0rF7NcHU1OzZscG0Ldnv61Q030NfQQMeyZXSfdhrdp52m29OiRbS+6U2ZXCc/pmTSEBG5EkhkLr5S6voQx70cPQMW9LOGwNtCBklDSqmo0H2KMgzV1jKrry89HSL6VjnALevQ0BCzZs0qu17aFEUHGC1eeGrxSgxi18OEE3Z7tp8Ek4KUY9ql/wN+y/iwSawS8riXO7a9PqzuzIdrvG5bKysnfN61alX6t64B2bVrV3rnIwRF0aGU0eKFpxY/Z4OGBu92EbF4tp8E0/uVgxQfvBqKjJf7WMlEkGOTzHrvRgif5GOPPTZFIcEpig4wWrzw1LJmjXdPvaMj8Zjyru0nzKQnn8mBSTAljbxS6iyllCRR8v4tqWKHHi5NVtDQMGG15048MV0dIWYXPvfcc+npCEFRdIDR4oWvlpI6Pobt3ZVQmGGw2s/s2dGSgnjF1knQ0MdOGmIjImegJzktBubhErfGBaWUWp6UBoMLa9a4V7Z167RrI1Dd25uuBq8G50J1dZBqkz5F0QFGixe+WtwS6DhnXCeY4aq6txdefBHq6wM/exrDK7bO5s2JuV3G7smLyIki8hDwKPBPwPvRxv6tZcq5VjFkzZo18OEPZ3OsmTOhv3/yrWjKt6iGwxyvu9h77knUwE8gSi/cK7ZOgpEq4yYNORadLGQpOoxBmGLIA2e8eYuD8+alcyw7Xs7+/RNvRa++2vMW9eDBg+loCUlRdIDR4kVZLW4TA0PkGw6sw9l+wsaLLzM5MAni9uT/AXi59X4nsAZoAKqVUhUBSnJRggzl8Yg3P/fpp9M5nlJw6NDEZV5hXq3GMXfu3HS0hKQoOsBo8SK0lpSSdUxqP2FS/Xk5RyQYqTLumPxKtDvh74CzlFKD8SUVAxE5ASgd03i94/3brCTmTr6rlHo8XWUx8Ig3/+zpp1ObUFLjQHg9iO3o4Nlnn6W2tjY7LR4URQcYLV6E1pJSsg7X9mPfnYL/2LozsXhHh+7Bb9mSbBgEL9/KIAUYRIcr+Ms4+yliQT8vCOt3f7nfPjP3ky/Fw8/3YG1ton7DZUuJn/4ELYsXFyLEwcGDB/OWMIbR4s6YFregfG7U1aVSn33bT0a+8qToJ/8n6/XZmPsxpE1Tk6fb2K6LL85Oh4juyXtpOeusXJIdT9Kxa1f5lTLCaHFn165d5V0QnQ/4U/Ii820/Gaf6cyNWWAMR+SE6ZvzfKqU+l5iqaUrmYQ2ceE31zpLSxCU+iUxoaBh/WGYweOFVrxsa9LCHw1U4FzKqx35hDeL25G9Ge8rkGEfTEAifHkUmSUPcEpe4GPgxLfbDq5xcLKdESN0cKJwWPxfETZsyMfCe7SeHVH9uxA5QJiJfQ8d0+RKwSSmVTUSeKchh35MPQ2kvv6Yml9RphoLj15PPo75XVGiXTftOIqP6mmZPHmA92sBfDWwTkY0i8kYRWSgiC8qVBI5vCIJPvI5MevIBGdNS2vkI638cV0fReqwFoXBavOp1Cv7wnjrsOltTAxs2aAPf0aHrawEm+SUSalhETgK+BZyO9jIJilJKJRZaoejk2pMHXeE2b9Y9HL/x8KKSYehWwxSiqUkb1xdfzFtJbnegqfbkrRjrvwfegDbwZuZrUbFnADY0TKiIdlKEIuCrJcFZgGV1WMkvioDR4s4ELWmFKgiiw1lnc74DdSOud82b0WENbGP9ArAV7VI5FGQfSqkrIguYYuTek7cpSSYyXF3NjIJMV/fUkvGY/PDwMDNmFOMm02hxZ7ipiRn2nWmeOsq1nwzuQNPsyX8CbeBHgc3A0Uqp5UqpDyqlrghSYh7f4Ea54F8lPeLdF16YmbRyjGmpq4sWujUpHbt3Z3aschgtLjQ1sfv++/Mz8DNnQlUV4KizXuGLM7wDdcVrllSQAnSiZ7zeHWc/h0vJZMZrkETZJeu8MH++Tuyd5axXj/LC/PmFSOz9wgsv5Hp8J0aLCw0Nuq7kVVcbG8dm2r5w3HF6ZuvGjbklqcdnxmssowW8aBn5NXH2c7iUTIx8uUz1No6p4Hve/379eeNG77RpaZfKyolacmbPnj15SxjDaHFBRO1ZsSKfulrSliack6AhFhLGz8jHHVzrBE5CD9cYikDQ+NSOZCJzenp0woM1a2DpUj2JJEMXNADmzoUbb2TOeedpLTkzZ86cvCWMYbS4sGABc/bty/64LhOcJpwTryQ9ORJ3TP5n1usb4woxJESE+NSHnOGA16yBPBry/v2wfj2Hfv7z7I/twqHSEMk5YrS4cMEFHMq6ntrPhmDCM6+i1Fkv4hr5LwAHgStF5M/iyzHEJkJ86tHSJ/95BVUaGGD0W9/K59glTDonOWK0lHD11XDLLYxaDz4z5eGHdTwcR0C00VtuKcSkJy9iGXmlVCtwKTAL+B8RWZKIKkN0vNKe+dxC1pT+KeToDVDT3Dz+IccUgZPOSY4YLQ6amuCWW0Aparq7sz323r06o1pJPJyaZ57RQ5wFJdaYvIj8g/X2p8C7gd+KyDZ0vtf9BBirV0r9UxwNaSEiR6Jz1S5Dz+R9JVAL9AMdwMPA7Uqp/81NpBchxwUPHDjAPGcKM7ckyBlx4MwzmQe6MTsjCO7dqz9DJmOek85Jjhw2WuwZ2aXJM5zLHXM8Dpx8MvNaW9PREoIDJ5/MvB/9KG8Z3ng9kQ1S0EZ8xFFKP5ctcY6fVgH+Fj0MpQKUu4GaIPvNPWmIBwMDA5MX2l4CGXsuDDQ16eN7JXioq8vvnOTEYaHFy/XXzS3Rriv19ZnXT18dOUKKSUNgcoiC6RDS4GT0EBTA08Ct6ABslwAbgHvQf1IAa4Hvi0gS5zIX9uzZM3mhMwRCllrscVYv756MvH5cz0lOHBZa3FJTeuUDtrWcf346WkKy5/zz9eS9ghI3rMFb4wpQSv0y7j6SRkS+AswH/g14SLmcJBE5B7gPsB/xr1NK3e6338KENShhdHSUigqP/yg7805GQzejFRVUvOIV/jMZY9TZwDr8zknGHBZaSkJtBNJSUUFF1g+CKyu1TsdxR2fNouKrX83VddIvrEHuQyNFLMC8gOtdw/iwzS/LrV/U4Zpt27b5r5Dh0M22a68tv14RzkmGHBZavOqXTz7gQHUl6VJRoYeQHBOetn372+mckxCQ1ozXw70AxzqM/IFy6xfVyIdi40bfhpd6mTNH68hpZqEhJdzG5KuqlKquzq+ueZUChN0oxc/IF+MecOryguP9EbmpiEmoRBA33QTDw9DY6JmEJJaWcglMlCqfvDkJHUVLjlEQUtFie88MDOjhEBhPF+kT3TGVZDdz5pSv1yXhg4t0fVzxsv6mBOrJv4nxnnxLufWnRU/eSU4eOJ6eN6XxeUp1ml5/evid43LfuXnP5BFDaebM4McVyfb8lgEzXJOakb/NYeQ/V279ohr5wGPyXkYyQUMfa5zVreEFicoZ5ZxkSOG1+J3jcuc/Rt1JdEy+oiJcJFZHh6II1ycRI09I//eAZTjo8YtWgLOt36CAQeAV5bYpqpEfGRnx/jKIkUyw1zVSURF9e7eefNConGHOScYUXovfOfZ7oBqz3sSqK3FKSf0vwvXxM/JhxuSj+MFPZV95T0Tk5Whfefv8fUop9QePddeLyFYR2drV1UVPTw9dXV10dnbS29tLW1sbg4ODNDc3Mzo6yvbt24Hxcb7t27czOjpKc3Mzg4ODtLW10dvbS2dnJ/b+2tvb6e/vp6WlheHh4bG0aPY+7NedO3cyNDREa2srfX19dHR00N3dzbZt2+jo6KCvr4/W1laGhobYuXOn3ralBQYGxsY/d2zYwPDoKC2/+hX9/f20t7fTc9ZZdC1ZQufSpfQuWkTbypUM1tfTvHYtoxUVbL/2Wr0vax/br72W0YoKmteuZbC+nraVK+ldtIjOpUvZ+jd/Q8/ixbSvWEH//Pm0rF7NcHX1WIo1ex/268516xiqraX14ovp+8xnxn5Td3c3Hd/6Fn1A66pVDNXWstOaMbvtuuugo2PsvOzYsYPh4WFaWlrGftPjjz9emOv02GOPjf8mr+tUsg+335RE3XviiScm/6ZDh9yvU0cH2y66aOJ1WrWKvoYGOt7yFrpPPZXu006jY9ky+hoa3K+T43XHhg0MV1fTsno1/fPn8+jmzfQsXpxY3etassS97l19NdTVse2v/goaGth2552wZs3YdXrkkUcmtKc8rpMfgf3kRSQNh1SllKoMu5GIXAkcn5CA60MeezbwP+jxeIAfAe9WAU5kUf3kBwcHOeIIj+fGXv7LzpRm9fWJTVIarK/niJ6eaBtv3KgfDEN5//6GBj3Zy0uH3znJmNS0eIURCKtl4UL3eQ11dfpBZkrZm2LVlaBUVoJl1D11FKCuTDs/eeC3ECjkQNkS8rjVwAOO7X8NzA66fVGHa3bv3u39ZZDhjgRvhXevXBlvH3V1ehjAz82zqmqSr3PpGL3vOUmCEA+DU9ES8VmFq5bGRv3Q0us8p/QQNXZdCTksE+qcZAzT7cFrHkYemIme4Wpv+yhQG0Z3UY38gQMHvL8sZwwaGxNtxAcWLUq34YJSM2ZMfshW0qBdz0lSXjohDazv9YlKxGcVnlpmz/beX0rXMdW6EuL6pnJ9QjLtjHzWBagC7nUY+O0EnBXrLEU18vv27fNfwc+4JdyI9y1dmuj+Qjds+5x885sTf3OS+TtDGtiy1ycKXn/MZVwDXbU0NnqfU/v8pXC9UqkrEa5pKtcnJH5G3kyGKoOIzAC+AbzHWrQTeIdSqjc/VclSNhaJHaxsdFS/OscnE04wUlESqztT7N/S1ETFF784cbLVLbe4B9CKEkc8aIpGi1RixXjlDKio8J1UNklLUxNcdpn/cS64IILA8qRSVy67LHQMmqLEFfKi2OpyRkQq0aGE32ctagberpTKOAFqulTFybDjZSwiRuWrevHF6FriYv+WTZuoOnBg4ndKuW+zf3/4mbYhUzTGuj5euGUQAxgZ8Z09PEGL/XB7ZMR13bHj3HdfTLHupFJXImhN5fokiDHyHlihg78GvN9atAtYrpTKOB1N+vT390ff2CvdYFQtxyfiNBUeO0ViUxPs3x9Ox6ZN4TJYhUzRGOv6eGFnEKt0cW4rmbY/QcsDD4z/1ssuKx+ddO3a1LxrUqkrEe5MU7k+SeI1jnM4F7T//lcYH4NvBY6Lu9+ijsm/8MIL8XbgNmYf8WHsC/PnJz/OWq6I6DF3pcbGj2PpCDKuG+Ihbuzr40eYsfnGRvXCiSdmf32yrCt1daEfrqd6fQKCGZMPzRbgSuv9IeA/gTeJyHvLlOIk4wzBvn37kt9pxDyx+97yloSFBEApfZve1DTW63TVMWfO5GVu+PSEx/B7zlGC7/WJmwc3zNDR5s3sW1KcNM6J15UZM6CvL3Tgu1TaT5J4Wf/DuQAPQiSXzIV++y1qT/7QoUPRN/ZyB1y+PFJP6lCeoWUdvt6uOpYv90xF51qC9AYD9Og9r09EX/cJx/RyfbTvbJyI5Ht90qwrFRXhA9+Vuz4ZgnGhNEbejyeeeCL6xhGSPfiVJzZsSK7hxiieOtwm/ZQrVVXjk7Schjygkfa8PlF83b2iPgbZR0NDYa5PonVFxH+IsYxbaaz2kxDGyBekFNXIxyKPkLBTvdgJqr3+CMv0HAOd+7jzGtwMW4qzV3Mvfucm6PXIET8jb8bkDfGSHniN6Uq02HOpJIKIQKo6Bgbg5pu9XQ/37p0wvu55ffzOvXNcee1aHV+oqSm490jpvpua4M472RZlXkBKhL5GXv7sdrL6kF5PYzpM0hBT7DIte/JeadtmzEinx3U4Fbfxded4el3d5PAMfj1tvzH4csfNIzlM0mXmzLLhLKZqghnMcE0xSlGN/NatW+PtoLRheD3AClC2Xndd5G2TLJF1uBmSOKWhYfz6uP2hzpw5cbw/qEbnZ69nBs5rW7DrM0HL8uXBh5EiuEiWI3b7SQBj5AtSimrkEydog4v5h1DIYieySDLZuW2U/MbwGxujncu6Ou+ebF1dvknbg5YwzwkKlrYvKfyMvBmTN4wlNEiMID7yInqs88YbJ4zf2wkj8iayDjvG/shI5OcSk7QsX65NlN8Y/rp10WL6Dw6Ovy9NkL5//6RjFuX6gEOLUsE3ijh/w1dH0u0nabysvymHT0/+4MGDye4wqJuejcNr42BtbfBeWYqlKDoCaYnb27a9RwIM90yp81Law48aNbQMibefCGB68gY/OhKOJDkWF8X2WnDD+d1NN8FVV0FlJR3LlyerJSKZ6KishMWL42mpqfEPEBaEvXu1902AGDNFuT4QQMvb3qbrmYh+vfXW0BEmA+lIuv0kjDHyBo499tjkd2pP229sLO+WZrnnMTLCsWXyVWZF6jpqauDcc6G5efJ3JcbLU0tlpXbHdAsyFpaAQz1FuT7g0OI1LLZ7d+DQEbF0pNF+EsQYeQPPPfdcejt39uq9elSbN49FM3zuxBPT0xKCVHWI6AiODz7o/v0DDwTTYvfg/XryEUM+e1GU6wOWlro6PRjjRkY97FTbTwIYI2+guro63QOUC8blaIzVvb3paglIqjqU0gHRAg6zxNJy443+w2YhKcr1AUuL3+9L4SGrq460209MjJE35E9GjbFQdHQkM8wSBK8EIdOB9et15qkIM1UPF4yRN3Dw4MF8BTiM0MF58/LVYpG6jooKeNWr0teydq0uCV3jolwfsLQMDOi7onJDgmnqyLv9lGFG3gIM+TN37tx8BdiN8bLLmPv00/lqsUhdx8iI+0PXtLTY/vsxKcr1AYeWjg5dhzIy6pN05N1+ymB68iWIZqmIXCciTSKyXUT+ICKDIjIgIvtE5Mcico2IzM1bbxI8++yzeUvQDXR0lGdPPz1vJQCF0QFGixdjWnIe7itE+/FBlNeT6cMUEakGBsuuqPkT8BGl1L1BVj7jjDPU1q1bI2tLi6GhIWbNmpW3DFi4kKHeXmb19eWthKHa2kLoAKPFi6HaWma98ALcfXduvXgoRvsRkW1KqTPcvjM9eW86ge+hUwF+FFgNfAi4AZ3zFeBo4Lsi8o5cFCbErl278pag2bKFXe9/f/n1MmDXxRfnLWEMo8WdXRdfrCfR5WjgoUDtxwuvqbCHa0H/8S0us04lcBOMZYT6fZB9FzWsQaEojWi5fPn4tP3KyvAp+EyZ+sWOHGnXAZhSYYCzABPWIDhKqVGllO8TMaXUCLAJsKcJvlpEijNLJCRFSnqw7dWvnuhT//Ofw/Cwbu7Dw/qz05Oirg6qqpLXUZDkJXCYaSmdvSoyPhu3sXG8LrS367pSAIrUftwwY/IxEJHfAGdZH5cqpR7xW7+oY/JTnqYmPWt2715tFEydnprU1cEll2iXSLdrWVOTqWvkVMKMyaeAiFQACx2L/piTlNgUqScSSYs9o1Yp/RAugRmeh1XvOQSBtXil2vNj/3647TY9b6KhYfKf9cCA/jO3tRSk3hZFhxemJx8BERH0A9lPWIueUEq9odx2piefIVdfrfOoGrKnoUH7rke1LX7biyTm8z+dMD35GIjI+SLyXqt8UET+AXiccQO/H/hwfgrjs2PHjrwljJGYlvvui6djw4ZkdCTAlNJSVaXDDPj15O3nKV50dHj7vjuWF6XeFkWHJ15PZE0Z86T5I4x50TjLEPBt4ISg+yqqd82hQ4fyljBGYlrCpIRzKYeqq2Ntn2SZclr8zv3MmZPyxk4qtudMqRdVSdKPotTbIujAeNekQgvwc6A7byFx2b17d94SxkhMS8xZkLsvvDAZHQkw5bQoj2Gaujr42tf0M5QtW2DmzMnr2HcCdvhpO4ibSzyaotTboujwYsoZeRG5UkSuT6IEOZ5S6uVKKUGfqyOBpcDNwGuBW4BHReQkH73rRWSriGzt6uqip6eHrq4uOjs76e3tpa2tjcHBQZqbmxkdHWW7lQjBfpizfft2RkdHaW5uZnBwkLa2Nnp7e+ns7MTeX3t7O/39/bS0tDA8PDx2+2jvw37duXMnQ0NDtLa20tfXR0dHB93d3RxxxBF0dHTQ19dHa2srQ0NDY3krS/exY8cOhoeHaWlpob+/n/b29kR/06xZsxL5Td2f/Swd551HX0MDratWMVRbO5YT1H54aL/u2LCB4epqWlavpn/+fNpXrGD2M8/QtWQJnUuX0rtoEW0rVzJYX0/z2rWMVlSw/dprJ+xj+7XXMlpRQfPatQzW19O2ciW9ixbRuXQpXUuW0LN4Me0rVtA/fz4tq1czXF09NvRRqmfnunUM1dbSumoVfQ0NVL70Et2nnUb3aafRsWxZ5N/Us3hx7N/0sr17o/+mzk5a3/QmfZ3OOYfuO++k+y1vGf9Na9YwtHEjO0dGYO9eve3ICNs+9jHYsoUdp5wyoe6JSCHa08jIyMS6192deXvyxauLX9QC/Bb34ZPQJaaO84Bha19PA7PLbVPU4Zo9e/bkLWGMRLU4hwX8hhBE9CSrurqxZXtWrEhluCNKmRZa7Dyy5fAaxnHZvij1tgg6MMM1yaOU+glwh/XxBHTIgynJnDlz8pYwRqJagrpWKqVTxfX06Ak3dXXM2bcvOR0xmfJa7CGYhQv1A9mFC/XcBje8sjm5LC9KvS2KDi+mnJFXSp2llJIkSgJy7ne8PzeB/eXCoUOH8pYwRmpabIPv5dXR0TE+qWr/fg7Nnj15nSi+3wngqiUrRMZjtEfVMmuWzuG7d6/+Q927Vyf7cDP0AbxqbIpSb4uiw4spZ+QLxguO93PzEhGX0QL5HaeuxcuIHHWUNjx792odbg8FR0d1Tz/BdHpBcNWSqQArxERdXTQt/f1jOXzHKJnYNIZbFiuPLE9FqbdF0eGFMfLxeKXjfU9uKmJSU6DUcKlr8TIiMMEQ1XS7OE1VVo7fETQ2phIzxw1XLXGZPTtYSkDnn+KNN1Jz4EByGtyGZoIkfrcoSr0tig4vjJGPiBXWwDkJyjduTZE5kGTDjUnqWryMSMlxD5x88uRtSxNv+03oAW1Ely+Pp7eqigOve120bSsq3N0UAV56CS67zD/PbGkPes0aDlx//cRz19ioh2Dq6rz34/Wd111VucTvFkWpt0XR4YnXE9nDtQDXAWeVWedlwNcZ99TZD9SV23dRvWsGBgbyljBGblpKvDoG6uv9PTz8JvOUbuPw2glVKiqUamxUA01N4betq1Nq40b/sMxek47s7V1C+Xpen8ZGpaqqJu9n48ZAE5uiUJR6WwQd+HjX5G5Ui1aAH1iGexfaH/4vgfcDfwFcDdxmGXXbwB8CVgXZd1GN/FNPPZW3hDFy01JiiJ5au9bfKAWdUSsSffatyPg5CfNHYf8ZBfkjEtH7rqsbj+HvY3x9r09pLgDnfvy+i0hR6m0RdBgjH6I4jHyQ0ga8Pei+i2rkR0ZG8pYwRq5aHIZo5Oij/Q1fmJ580HU9jPXIyIh3j9vnzyHUn0vAnrWpK5Mpgg4/I2/G5CdzGfBu4HPAr4DdQB964lMv8CRwJ/A+4DVKqZ/npDMxnnjiibwljJGrFsdY8BP336/95r3Ghd0e4JZij2kHWddrW6xzUvoswW8M3B7rDhPawcvbpQRTVyZTFB2eeFl/U5IvRe3JGyJSOgSxcWPw4YrSdf229WLjxsm9dWePPEzv33kHYJhyYIZrilGKauS3bt2at4QxiqKlKDqUKqOl3Fi32/chQgeE0pIxRdFSBB1+Rt4kDckQkzTEUAiamvTEL+cEJZNab0pjkoYYfCkbxS5DiqKlKDogBS0hJhylriUGRdFSFB1emJ58hhS1Jz86OkpFTnFZSimKlqLoAKPFi6JoKYIO05M3+NLS0pK3hDGKoqUoOsBo8aIoWoqiwwtj5A2ccMIJeUsYoyhaiqIDjBYviqKlKDq8MEbewDPPPJO3hDGKoqUoOsBo8aIoWoqiwwtj5A0cddRReUsYoyhaiqIDjBYviqKlKDq8MEbewEBprO8cKYqWougAo8WLomgpig4vjJE35O4Z4KQoWoqiA4wWL4qipSg6vCi2OkMmVGWU/CIIRdFSFB1gtHhRFC1F0eGF8ZPPEBH5E7A3bx0u1FOczFZF0VIUHWC0eFEULUXQ0aCUOtrtC2PkDYjIVq+JFFlTFC1F0QFGixdF0VIUHV6Y4RqDwWCYxhgjbzAYDNMYY+QNALfmLcBBUbQURQcYLV4URUtRdLhixuQNBoNhGmN68gaDwTCNMUbeYDAYpjEz8hZgKC4iIsDZwBKrvAY4Gu0XrIADwE7gR0CjUuq5lPUcCZwHLANOB14J1AL9QAfwMHC7Uup/09RhaalEn48zgDdar6cCR1irfFopdX2M/QtwCXApcBr6vB8AmoFvAHcopYaj7j+ghlR/Y0gtuV/7orWHwHjlBTTFFKAaXXmDlG7gwhS1/C1wMKCWu4GalM/Nd8touD7GvucBD5TZ/zZgwVT9jVPx2hepPYQppidvCEIn8Cjwe+CP6Ao8C3g18BfAInSP5rsi8k6l1M9S0HCydUyAp4GfA0+gZxrOA5YD7wMqgbXAMZaW0RS0YB3HyQFgP/pcREZEZgL3AudYi/6A9t7YDRwPrEP3IE8Hfiwib1ZK9cU5pg+p/MYIFO3aF6E9BCfvfxlTilvQz2wWl1mnEriJ8R7M71PS8hXgh8BbsbzCXNY5B3jBoeWKFM/NJ4HPABcDJ1jLLidmLxfY5NjHNmBeyffVwP2Odf5tqv3GqXrti9QeQunOW4ApU78AVehelV2xT0zhGPMCrneNQ8cvMz4PsQwg+hlZt7X9KPBaj/WOQY9FK/QwRt1U+Y3T9dqX6Ei9PYQpxrvGEBul1CGg1bHo5Skcozfgqt92vH9d0jpS5m3o23yAB5RST7mtpJTqBr5pfZwFXJiBttyYatc+i/YQBmPkDbERkQpgoWPRH3OSAvqW3eYIz7WKyQrH+/vLrOv8/vwUtExFCnHtC9YejJE3xMNyK/sXxnsrTyilns5R0imO90UM6+yHU/u2Mutu9djucCb3a1/A9mC8awzBEZHz0Q/+AGrQvsoXoX2nQXtefDgHaU7WO97/KDcV0TjZ8b69zLr7gBH0g75FIiLKGhA+jMn02k+R9mCMvCEUdwDHuix/Cfhv4G+VUnsyVeRARM4GrrA+HgS+kJeWiMx1vPdNQqGUGhaRPrQL4QxgNvph7GFJTtf+DgrcHmzMcI0hCVrQvsvdeQkQkZcD9zBepz+llPpDXnoiMsfx/mCA9Qcd71+WsJYpQwGvfe7twYnpyU9hRORK9ASZ2KgA09OVUi+3jitoo3IKevLJeuAW4J9F5BtAUG+IyFqciMhs9ASiP7MWPQnMEZFQ+0lCiyFbXK79j4DPZXHsAO3hoyJyoVKqLQs9nuTpv2lKvAL8luDTrH1LTB3nJaUjrBb0mKgzBMCvgcdy0nK5Y9vrI5zHA47t5yS9fkJ1LtZvTFiL27WfnacmS9d5wLCl6em8NZnhGkNslFI/Af6U9XGtEADfQ/uXgzbuF6AnEk1FnnO8r/NbUURmoAN0gTYoL6akqZB4XXulVO7nwWoPd1gfTwA+lJ8aMyY/pVFKnaWUkiRKAnKudry/J20tIlKFnvzyTmvR48D5Sqm+gp2XMOxyvF9YZt3jGY8t06qsLuThgN+1z0/VJJzzGM7NSwQYI29IDudElLlpHsjqxX4DeI+1aCfwDhV8ZmRR+Z3j/Rll1nV+/zvPtaYZU+jaZ9YeymGMvCEpXul47+v+Fwcrxvnd6KiDoOOrv10ptT+tY2bITxzvzyuzrnOWa7nZsdOCKXbtM2kPQTBG3hAbaxq3c9LHIyke52vA+61Fu4DlSsdymQ78gvFnG28Xkde6rSQixzB+Dg6ivUumNVPp2mfVHoJijLzBExG5TkTOKrPOy4BG4A3WogOMB89KUosAX2b8IdZuYJlSKte4IEmidKanLdZHAe4SkXnOdUSkGrgTPfkJ4IsF7ckmRlGufZHaQxiMn7zBj3OBz4tIK9pV7Xfoqdoj6GiJpwOrgKOs9YeBK1MyOluAK633h4D/BN6k278vP1VKDSQtRkROYPKU9dc73r/NGj928l2l1ONldn0zejjiHPT53SEiX2Y8aciH0UlDQA9X/EsE+YFI8TeGpSjX/lyK0x6Ck6f/pinFLsAPCO5T3oYeH01Ly4MhtDjLwpT0nBtBy+UB912U9H+p/capeO2L1B7CFNOTN/hxGbpHeS7wJmA+OmFFDdp74A9o97X/Bn6olHopH5nTC6VUr4i8nfFE3m9AJ4vuBZ5C3/7frlJO5G2YxJRsD2L9QxkMBoNhGmIevBoMBsM0xhh5g8FgmMYYI28wGAzTGGPkDQaDYRpjjLzBYDBMY4yRNxgMhmmMMfIGg8EwjTFG3mAwGAqIiNSIyHtF5Ksi8qSI9InIiyKyQ0T+QUTmlN+LmQxlMBgMhcTK4fwV6+Pv0bFyaoGz0TllW4C3qjKROE1P3mAwGIrJIeBWYLFSarFS6hKl1PnAq9DhE14NfKHcTkxP3mA4zBGRB4G3AqjsUx4aIiAib0bHqR8Cav3i5JievMFQBhFRPuUFEdkjIveKyEdEZHb5PRoMsdlhvc6iTNJ3Y+QNhnjMQSfdfg/61rrZ6mUZMkJEKkXkFBG5XET+S0R+IyIDjj/i6yPsU0RktYj8UET2iciQiHSJyAMicqVLHP2sOdF6PYROTOJJ3kINhqnGqpLPtehQwJeie1QLgPtE5DSl1N6sxR2m3ANclNTOrGxc3wHeVvLVy63yNmCjiKxSSnUkddyQbLJe71dKDfmtaIy8wRACpdQPXBbfJSKfAX6Jfhg2F/h74CPZKTusqSz5fACdsWlR2B2JyEx0ztxzrEV/QN+h2Zm51qEzc50O/FhE3qyU6ouoOxIicgE6Y9ch4FPl1jdG3mBIAKVUt4h8DPihteg9GCM/hohUKKVGI2xXqZQaKbPaY2gXw23ANqXUHhG5HLg9vFI2Mm7gt6OzO/U69HwRnSHqPGAx2sh+3EV3E/DGkMf+hFLq+34riMir0TlkBfiYUmqH3/pgjLzBkCS/crw/RkSOVEo977WyNXb/IbRny3FANdAN/Aa4Syn1I7+DiUgt8G708MHpwAnoBN8vAO3AL4CblFJtUX9QEli94x+IyM+UUp8Psd1FwCdEZIXT0JailLohIZ0zgM32boEPlR5XKXVQRD4EPI0+1x8Vkc+qyXlcG9CujmE4soy+PwPuR6eH/Fel1H8G2mve+QdNMaXoBUfuzjLrzWJins9jPdabDXyD8nlCfwi8zGMfM4GDAfZxCPjLMrofDPL7Ypy/Wx16rg24zXuBl6xtHoxwzMsdx7w+4DYrHNv8rMy6tznWXZdBHTwKnfpRAV8Js63pyRsMyfFax/shdK98AiIyC/g5cJa1qANt8J+ytnklunf/KmAlugf8DjV5qKMC/afyDPAz4EngWWAUeAV6VuS70XfrXxSRZ1SZoYAU+QLaaB8N3CgiI0qpL3mtLCLvQT9MrUL/kf1LBhpBG3mb+8usez96XBzgfOBrqSgCrPAFP0YPD30HuCrUDtL+BzLFlKleCN6T/7Zj3Qc91vm8Y52bgZku61QBdzrWu8plnUq0cREfPa8Huqx9tAEVHus9GOT3xTyHrwN6rOOMAhs81luJ/rNTaAN/XsTjXU74nvz9jm3OLbPuQse6zSmet1nAA9Zx7nerL2X3kZY4U0yZLsXPyKNjiLwF+G/nesD5LuvOdxiwn5c5ZpVlmBWwK4b2Kxya/txjndSNvHWcN6A9X2xDf2XJ9+9kfAhqCFgZ41hRjPzTjm0Wlll3BjDM+JCY559tjN9QCXzPOsZDQE2U/ZjhGoMhBCISJA7IXyul3G73L0GPpQN8zm8HSqlDIvIt4BPAIhFZqJRqDyVW84jj/ZnAryPsIxGUUo+LyAr0cNWRwK3W0M3tInIe8H10z/UQcIkq8+A5BeY63vf4raiUGhaRPvRD0Bno5yz9Ceu5hvF5GT3ATSKuUSc+q5Rq8dqJMfIGQ3I8jvbI+J3H9+c43h8jIu8ts795jvevQXvMTEBEFgKXAecy7qNf7bG/48scL3WUUlstg/4z9F3QbSJyCnA12sAPAx9QSt2bgzxn6N6DAdYfZPwavYzkjbzz+pdOwnNyBzoipSvGyBsM4XA2tiPQY7Nr0A9d3wBcIyJXK3ef8IWO93eEPO680gUich3wWbRxDEJtyGOmglLqURF5J3qMeQ7w19ZXI8AapdR3cxNXIJRS1wPXx92PMfIGQwiUy4xXEfkscCPwUWADetz5ky6b+/pBl2Gm84OIrEE/xLX5FXrGbTvaT96OSngM8GXrfenM0NxQSj1sxZT5d8fiW5VS9+QkCXRP3P4zraZ8z/wIx/sXUlGUAMbIGwwxUUopEfkr4M3AGcDfici9SqlHS1a1jcYwcIRSajjGYf/Jsa/3KKV+7LaSiLzWbXneiMifA58uWbxeRB5SSn0zD03Ac4wb+Tp8jLw1ccq+MxoGXkxVWQxMFEqDIQGUnnpvDztUMLGHatNpvc4ATo56LBE5kfEohD/wMvAWDVGPkxYicjZwH/ph5QjwGWAAfafRKCJ/kZO0XY73C8usezzjd0atynKHKSLGyBsMCaGU+hU6lADAn1uBpJz80vHe70FaOY51vC8XsuC8GMdJHBE5Ez2x52VoN8oPKaU+CbwL/SCzEvi6iLwvB3nOB+ZnlFnX+b3Xg/ZCYIy8wZAsn3G8/8eS777J+Fj5X4nIyyMeY8Dx/iSvlUTkeLSffCEQkSXAT9DDHKPA5UqprwMopX6BnqE7iL7T+UYA76Ok+Ynjfbk/x/Md78vNjs0VY+QNhgRRSv0MHQ0R4E3O3rxS6g/Af1kf64CfiMgrvfZlJa5YLiKbS776PeNjwBeKyJtctj0WHTL3ZdF+SbKIyOnAT9EPn0fR8V7udq6jlHoAuBDtvlgF3GOFOMiKXwB/st6/3et5hogcA7zf+ngQfZ4LizHyBkPyOHvz15d89wn0NHXQYQeaReTbIvJREfkLEfmgiPyViNwB7ENPHFrm3IHS+Txtj5kq4CERuUlErhCRtSLyH2i/6dOBu5L8YVEQkdPQv2MuevbmlUqpO93Wtf4knYb+2yLyrix0Wg/Ct1gfBZ0nYILrqohUo0NO2Gkev6gmR6AsFCaRt8FQBucsVxUg0bWIVADNjIeafZdz9qYVevdz6NjlQdwa71JKXVZyjGr0w8tl7psA+o/gXxkft79TKXW5i94HSTGRt4h8CT3ZSQHrlVK3BdjmfHTc9lnAA0qpt/usewLjwcJsXo8e/gHtXvpQyfffVUo97rKvmeg/JGfSkC8znjTkw+iJaaCv8dnKJ5x0IUg63oIppky3QsAAZSXbOGPGPOaxzivRvf7foiNWHkIPwzwN/Ajd63+dzzFmoP8oHgH60L3fduBbwAprnYUOHXd47OfBsL8v5PmbAXwXj6BkPttdgDbOruGWHeud67xGAcvlPvubx3hQMK+yDViQd90MUkxP3mAwTGlE5FzGvZqCcoVS6g6ffQo61tCl6JnM9UAvOiT0N4HbVbx5DplhjLzBYDBMY8yDV4PBYJjGGCNvMBgM0xhj5A0Gg2EaY4y8wWAwTGOMkTcYDIZpjDHyBoPBMI0xRt5gMBimMcbIGwwGwzTGGHmDwWCYxhgjbzAYDNMYY+QNBoNhGmOMvMFgMExjjJE3GAyGacz/D6OO2qI4oZUCAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<Figure size 360x360 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x360 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x360 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# fig = plt.figure()\n",
    "plt.rc('font', size=30) \n",
    "fig=plt.figure(figsize=(5, 5))\n",
    "f1 = reshape_fun2(X_label0test[0:100], sample_size)\n",
    "plt.scatter(f1[:,0], f1[:,1], c = 'b')\n",
    "plt.xlabel('Real')\n",
    "plt.ylabel('Imaginary')\n",
    "plt.grid(linestyle='dotted')\n",
    "aa = plt.xticks(np.arange(-0.03,0.03+0.001, 0.01)) \n",
    "bb = plt.yticks(np.arange(-0.03,0.03+0.001, 0.01)) \n",
    "plt.ticklabel_format(style='sci', axis='x', scilimits=(-2,-2), useMathText=True)\n",
    "plt.ticklabel_format(style='sci', axis='y', scilimits=(-2,-2), useMathText=True)\n",
    "# fig=plt.figure(figsize=(15, 15))\n",
    "# plt.savefig('constellation_real1new.pdf', bbox_inches=\"tight\") \n",
    "plt.show()\n",
    "fig=plt.figure(figsize=(5, 5))\n",
    "f1 = reshape_fun2(new_data_label0test_rot[0:100], sample_size)\n",
    "plt.scatter(f1[:,0], f1[:,1], c = 'r')\n",
    "plt.xlabel('Real')\n",
    "plt.ylabel('Imaginary')\n",
    "plt.grid(linestyle='dotted')\n",
    "aa = plt.xticks(np.arange(-0.03,0.03+0.001, 0.01)) \n",
    "bb = plt.yticks(np.arange(-0.03,0.03+0.001, 0.01)) \n",
    "plt.ticklabel_format(style='sci', axis='x', scilimits=(-2,-2), useMathText=True)\n",
    "plt.ticklabel_format(style='sci', axis='y', scilimits=(-2,-2), useMathText=True)\n",
    "# plt.savefig('constellation_syn1new.pdf', bbox_inches=\"tight\") \n",
    "plt.show()\n",
    "fig=plt.figure(figsize=(5, 5))\n",
    "f1 = reshape_fun2(X_label1test[0:100], sample_size)\n",
    "plt.scatter(f1[:,0], f1[:,1], c = 'g')\n",
    "plt.xlabel('Real')\n",
    "plt.ylabel('Imaginary')\n",
    "plt.grid(linestyle='dotted')\n",
    "aa = plt.xticks(np.arange(-0.03,0.03+0.001, 0.01)) \n",
    "bb = plt.yticks(np.arange(-0.03,0.03+0.001, 0.01)) \n",
    "plt.ticklabel_format(style='sci', axis='x', scilimits=(-2,-2), useMathText=True)\n",
    "plt.ticklabel_format(style='sci', axis='y', scilimits=(-2,-2), useMathText=True)\n",
    "# plt.savefig('constellation_real2new.pdf', bbox_inches=\"tight\") \n",
    "plt.show()\n",
    "fig=plt.figure(figsize=(5, 5))\n",
    "f1 = reshape_fun2(new_data_label1test_rot[0:100], sample_size)\n",
    "plt.scatter(f1[:,0], f1[:,1], c = 'm')\n",
    "plt.xlabel('Real')\n",
    "plt.ylabel('Imaginary')\n",
    "plt.grid(linestyle='dotted')\n",
    "aa = plt.xticks(np.arange(-0.03,0.03+0.001, 0.01)) \n",
    "bb = plt.yticks(np.arange(-0.03,0.03+0.001, 0.01))\n",
    "plt.ticklabel_format(style='sci', axis='x', scilimits=(-2,-2), useMathText=True)\n",
    "plt.ticklabel_format(style='sci', axis= 'y', scilimits=(-2,-2), useMathText=True)\n",
    "# plt.savefig('constellation_syn2new.pdf', bbox_inches=\"tight\") \n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "id": "7a415122",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Epoch 1/50\n",
      "788/800 [============================>.] - ETA: 0s - loss: 0.5481 - accuracy: 0.7102\n",
      "Epoch 1: val_loss improved from inf to 0.25608, saving model to my_best_model.hdf5\n",
      "800/800 [==============================] - 1s 1ms/step - loss: 0.5446 - accuracy: 0.7128 - val_loss: 0.2561 - val_accuracy: 0.9360\n",
      "Epoch 2/50\n",
      "786/800 [============================>.] - ETA: 0s - loss: 0.2652 - accuracy: 0.8982\n",
      "Epoch 2: val_loss improved from 0.25608 to 0.20976, saving model to my_best_model.hdf5\n",
      "800/800 [==============================] - 1s 992us/step - loss: 0.2648 - accuracy: 0.8986 - val_loss: 0.2098 - val_accuracy: 0.9380\n",
      "Epoch 3/50\n",
      "796/800 [============================>.] - ETA: 0s - loss: 0.2259 - accuracy: 0.9210\n",
      "Epoch 3: val_loss improved from 0.20976 to 0.19596, saving model to my_best_model.hdf5\n",
      "800/800 [==============================] - 1s 987us/step - loss: 0.2257 - accuracy: 0.9210 - val_loss: 0.1960 - val_accuracy: 0.9390\n",
      "Epoch 4/50\n",
      "739/800 [==========================>...] - ETA: 0s - loss: 0.2046 - accuracy: 0.9326\n",
      "Epoch 4: val_loss improved from 0.19596 to 0.19174, saving model to my_best_model.hdf5\n",
      "800/800 [==============================] - 1s 966us/step - loss: 0.2000 - accuracy: 0.9341 - val_loss: 0.1917 - val_accuracy: 0.9450\n",
      "Epoch 5/50\n",
      "741/800 [==========================>...] - ETA: 0s - loss: 0.1893 - accuracy: 0.9347\n",
      "Epoch 5: val_loss did not improve from 0.19174\n",
      "800/800 [==============================] - 1s 950us/step - loss: 0.1879 - accuracy: 0.9354 - val_loss: 0.2188 - val_accuracy: 0.9215\n",
      "Epoch 6/50\n",
      "745/800 [==========================>...] - ETA: 0s - loss: 0.1788 - accuracy: 0.9400\n",
      "Epoch 6: val_loss did not improve from 0.19174\n",
      "800/800 [==============================] - 1s 946us/step - loss: 0.1790 - accuracy: 0.9399 - val_loss: 0.2566 - val_accuracy: 0.8935\n",
      "Epoch 7/50\n",
      "750/800 [===========================>..] - ETA: 0s - loss: 0.1671 - accuracy: 0.9436\n",
      "Epoch 7: val_loss improved from 0.19174 to 0.15471, saving model to my_best_model.hdf5\n",
      "800/800 [==============================] - 1s 976us/step - loss: 0.1649 - accuracy: 0.9444 - val_loss: 0.1547 - val_accuracy: 0.9540\n",
      "Epoch 8/50\n",
      "754/800 [===========================>..] - ETA: 0s - loss: 0.1710 - accuracy: 0.9418\n",
      "Epoch 8: val_loss did not improve from 0.15471\n",
      "800/800 [==============================] - 1s 929us/step - loss: 0.1677 - accuracy: 0.9425 - val_loss: 0.1739 - val_accuracy: 0.9440\n",
      "Epoch 9/50\n",
      "798/800 [============================>.] - ETA: 0s - loss: 0.1641 - accuracy: 0.9422\n",
      "Epoch 9: val_loss improved from 0.15471 to 0.14487, saving model to my_best_model.hdf5\n",
      "800/800 [==============================] - 1s 986us/step - loss: 0.1639 - accuracy: 0.9424 - val_loss: 0.1449 - val_accuracy: 0.9540\n",
      "Epoch 10/50\n",
      "746/800 [==========================>...] - ETA: 0s - loss: 0.1676 - accuracy: 0.9436\n",
      "Epoch 10: val_loss did not improve from 0.14487\n",
      "800/800 [==============================] - 1s 944us/step - loss: 0.1661 - accuracy: 0.9439 - val_loss: 0.1954 - val_accuracy: 0.9375\n",
      "Epoch 11/50\n",
      "744/800 [==========================>...] - ETA: 0s - loss: 0.1553 - accuracy: 0.9488\n",
      "Epoch 11: val_loss improved from 0.14487 to 0.12977, saving model to my_best_model.hdf5\n",
      "800/800 [==============================] - 1s 983us/step - loss: 0.1576 - accuracy: 0.9477 - val_loss: 0.1298 - val_accuracy: 0.9630\n",
      "Epoch 12/50\n",
      "746/800 [==========================>...] - ETA: 0s - loss: 0.1505 - accuracy: 0.9493\n",
      "Epoch 12: val_loss did not improve from 0.12977\n",
      "800/800 [==============================] - 1s 946us/step - loss: 0.1512 - accuracy: 0.9491 - val_loss: 0.1691 - val_accuracy: 0.9495\n",
      "Epoch 13/50\n",
      "746/800 [==========================>...] - ETA: 0s - loss: 0.1405 - accuracy: 0.9528\n",
      "Epoch 13: val_loss did not improve from 0.12977\n",
      "800/800 [==============================] - 1s 945us/step - loss: 0.1410 - accuracy: 0.9528 - val_loss: 0.1529 - val_accuracy: 0.9480\n",
      "Epoch 14/50\n",
      "800/800 [==============================] - ETA: 0s - loss: 0.1482 - accuracy: 0.9465\n",
      "Epoch 14: val_loss did not improve from 0.12977\n",
      "800/800 [==============================] - 1s 956us/step - loss: 0.1482 - accuracy: 0.9465 - val_loss: 0.1404 - val_accuracy: 0.9540\n",
      "Epoch 15/50\n",
      "799/800 [============================>.] - ETA: 0s - loss: 0.1435 - accuracy: 0.9511\n",
      "Epoch 15: val_loss did not improve from 0.12977\n",
      "800/800 [==============================] - 1s 954us/step - loss: 0.1435 - accuracy: 0.9511 - val_loss: 0.1305 - val_accuracy: 0.9620\n",
      "Epoch 16/50\n",
      "747/800 [===========================>..] - ETA: 0s - loss: 0.1396 - accuracy: 0.9518\n",
      "Epoch 16: val_loss did not improve from 0.12977\n",
      "800/800 [==============================] - 1s 941us/step - loss: 0.1394 - accuracy: 0.9519 - val_loss: 0.2302 - val_accuracy: 0.9090\n",
      "Epoch 17/50\n",
      "784/800 [============================>.] - ETA: 0s - loss: 0.1359 - accuracy: 0.9545\n",
      "Epoch 17: val_loss did not improve from 0.12977\n",
      "800/800 [==============================] - 1s 969us/step - loss: 0.1355 - accuracy: 0.9546 - val_loss: 0.1522 - val_accuracy: 0.9425\n",
      "Epoch 18/50\n",
      "782/800 [============================>.] - ETA: 0s - loss: 0.1295 - accuracy: 0.9568\n",
      "Epoch 18: val_loss improved from 0.12977 to 0.12575, saving model to my_best_model.hdf5\n",
      "800/800 [==============================] - 1s 1ms/step - loss: 0.1285 - accuracy: 0.9570 - val_loss: 0.1258 - val_accuracy: 0.9645\n",
      "Epoch 19/50\n",
      "774/800 [============================>.] - ETA: 0s - loss: 0.1359 - accuracy: 0.9531\n",
      "Epoch 19: val_loss improved from 0.12575 to 0.11544, saving model to my_best_model.hdf5\n",
      "800/800 [==============================] - 1s 1ms/step - loss: 0.1353 - accuracy: 0.9532 - val_loss: 0.1154 - val_accuracy: 0.9645\n",
      "Epoch 20/50\n",
      "785/800 [============================>.] - ETA: 0s - loss: 0.1268 - accuracy: 0.9549\n",
      "Epoch 20: val_loss did not improve from 0.11544\n",
      "800/800 [==============================] - 1s 974us/step - loss: 0.1259 - accuracy: 0.9551 - val_loss: 0.1170 - val_accuracy: 0.9660\n",
      "Epoch 21/50\n",
      "772/800 [===========================>..] - ETA: 0s - loss: 0.1274 - accuracy: 0.9544\n",
      "Epoch 21: val_loss did not improve from 0.11544\n",
      "800/800 [==============================] - 1s 981us/step - loss: 0.1279 - accuracy: 0.9544 - val_loss: 0.1191 - val_accuracy: 0.9570\n",
      "Epoch 22/50\n",
      "786/800 [============================>.] - ETA: 0s - loss: 0.1275 - accuracy: 0.9546\n",
      "Epoch 22: val_loss did not improve from 0.11544\n",
      "800/800 [==============================] - 1s 972us/step - loss: 0.1266 - accuracy: 0.9550 - val_loss: 0.1273 - val_accuracy: 0.9590\n",
      "Epoch 23/50\n",
      "786/800 [============================>.] - ETA: 0s - loss: 0.1218 - accuracy: 0.9571\n",
      "Epoch 23: val_loss improved from 0.11544 to 0.10336, saving model to my_best_model.hdf5\n",
      "800/800 [==============================] - 1s 996us/step - loss: 0.1231 - accuracy: 0.9569 - val_loss: 0.1034 - val_accuracy: 0.9690\n",
      "Epoch 24/50\n",
      "784/800 [============================>.] - ETA: 0s - loss: 0.1231 - accuracy: 0.9566\n",
      "Epoch 24: val_loss improved from 0.10336 to 0.09900, saving model to my_best_model.hdf5\n",
      "800/800 [==============================] - 1s 991us/step - loss: 0.1227 - accuracy: 0.9569 - val_loss: 0.0990 - val_accuracy: 0.9665\n",
      "Epoch 25/50\n",
      "742/800 [==========================>...] - ETA: 0s - loss: 0.1175 - accuracy: 0.9601\n",
      "Epoch 25: val_loss did not improve from 0.09900\n",
      "800/800 [==============================] - 1s 949us/step - loss: 0.1175 - accuracy: 0.9604 - val_loss: 0.1189 - val_accuracy: 0.9625\n",
      "Epoch 26/50\n",
      "749/800 [===========================>..] - ETA: 0s - loss: 0.1172 - accuracy: 0.9574\n",
      "Epoch 26: val_loss did not improve from 0.09900\n",
      "800/800 [==============================] - 1s 934us/step - loss: 0.1179 - accuracy: 0.9578 - val_loss: 0.1063 - val_accuracy: 0.9675\n",
      "Epoch 27/50\n",
      "798/800 [============================>.] - ETA: 0s - loss: 0.1159 - accuracy: 0.9600\n",
      "Epoch 27: val_loss did not improve from 0.09900\n",
      "800/800 [==============================] - 1s 955us/step - loss: 0.1159 - accuracy: 0.9600 - val_loss: 0.1201 - val_accuracy: 0.9625\n",
      "Epoch 28/50\n",
      "742/800 [==========================>...] - ETA: 0s - loss: 0.1105 - accuracy: 0.9620\n",
      "Epoch 28: val_loss improved from 0.09900 to 0.09612, saving model to my_best_model.hdf5\n",
      "800/800 [==============================] - 1s 986us/step - loss: 0.1101 - accuracy: 0.9617 - val_loss: 0.0961 - val_accuracy: 0.9660\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Epoch 29/50\n",
      "747/800 [===========================>..] - ETA: 0s - loss: 0.1122 - accuracy: 0.9605\n",
      "Epoch 29: val_loss did not improve from 0.09612\n",
      "800/800 [==============================] - 1s 941us/step - loss: 0.1152 - accuracy: 0.9589 - val_loss: 0.1051 - val_accuracy: 0.9560\n",
      "Epoch 30/50\n",
      "755/800 [===========================>..] - ETA: 0s - loss: 0.1143 - accuracy: 0.9589\n",
      "Epoch 30: val_loss improved from 0.09612 to 0.09450, saving model to my_best_model.hdf5\n",
      "800/800 [==============================] - 1s 942us/step - loss: 0.1143 - accuracy: 0.9589 - val_loss: 0.0945 - val_accuracy: 0.9680\n",
      "Epoch 31/50\n",
      "766/800 [===========================>..] - ETA: 0s - loss: 0.1086 - accuracy: 0.9621\n",
      "Epoch 31: val_loss did not improve from 0.09450\n",
      "800/800 [==============================] - 1s 919us/step - loss: 0.1085 - accuracy: 0.9617 - val_loss: 0.0958 - val_accuracy: 0.9670\n",
      "Epoch 32/50\n",
      "767/800 [===========================>..] - ETA: 0s - loss: 0.1129 - accuracy: 0.9587\n",
      "Epoch 32: val_loss did not improve from 0.09450\n",
      "800/800 [==============================] - 1s 924us/step - loss: 0.1148 - accuracy: 0.9571 - val_loss: 0.1037 - val_accuracy: 0.9635\n",
      "Epoch 33/50\n",
      "763/800 [===========================>..] - ETA: 0s - loss: 0.1060 - accuracy: 0.9607\n",
      "Epoch 33: val_loss did not improve from 0.09450\n",
      "800/800 [==============================] - 1s 928us/step - loss: 0.1099 - accuracy: 0.9599 - val_loss: 0.0994 - val_accuracy: 0.9570\n",
      "Epoch 34/50\n",
      "759/800 [===========================>..] - ETA: 0s - loss: 0.1055 - accuracy: 0.9642\n",
      "Epoch 34: val_loss did not improve from 0.09450\n",
      "800/800 [==============================] - 1s 925us/step - loss: 0.1039 - accuracy: 0.9649 - val_loss: 0.1178 - val_accuracy: 0.9650\n",
      "Epoch 35/50\n",
      "757/800 [===========================>..] - ETA: 0s - loss: 0.1074 - accuracy: 0.9597\n",
      "Epoch 35: val_loss improved from 0.09450 to 0.09084, saving model to my_best_model.hdf5\n",
      "800/800 [==============================] - 1s 940us/step - loss: 0.1082 - accuracy: 0.9599 - val_loss: 0.0908 - val_accuracy: 0.9710\n",
      "Epoch 36/50\n",
      "748/800 [===========================>..] - ETA: 0s - loss: 0.0943 - accuracy: 0.9674\n",
      "Epoch 36: val_loss did not improve from 0.09084\n",
      "800/800 [==============================] - 1s 938us/step - loss: 0.0975 - accuracy: 0.9661 - val_loss: 0.1498 - val_accuracy: 0.9375\n",
      "Epoch 37/50\n",
      "792/800 [============================>.] - ETA: 0s - loss: 0.1011 - accuracy: 0.9633\n",
      "Epoch 37: val_loss improved from 0.09084 to 0.08916, saving model to my_best_model.hdf5\n",
      "800/800 [==============================] - 1s 1ms/step - loss: 0.1005 - accuracy: 0.9635 - val_loss: 0.0892 - val_accuracy: 0.9670\n",
      "Epoch 38/50\n",
      "739/800 [==========================>...] - ETA: 0s - loss: 0.1012 - accuracy: 0.9635\n",
      "Epoch 38: val_loss improved from 0.08916 to 0.08889, saving model to my_best_model.hdf5\n",
      "800/800 [==============================] - 1s 981us/step - loss: 0.1009 - accuracy: 0.9631 - val_loss: 0.0889 - val_accuracy: 0.9675\n",
      "Epoch 39/50\n",
      "740/800 [==========================>...] - ETA: 0s - loss: 0.0909 - accuracy: 0.9682\n",
      "Epoch 39: val_loss did not improve from 0.08889\n",
      "800/800 [==============================] - 1s 950us/step - loss: 0.0892 - accuracy: 0.9684 - val_loss: 0.1027 - val_accuracy: 0.9645\n",
      "Epoch 40/50\n",
      "750/800 [===========================>..] - ETA: 0s - loss: 0.0948 - accuracy: 0.9644\n",
      "Epoch 40: val_loss did not improve from 0.08889\n",
      "800/800 [==============================] - 1s 948us/step - loss: 0.0952 - accuracy: 0.9640 - val_loss: 0.1099 - val_accuracy: 0.9600\n",
      "Epoch 41/50\n",
      "790/800 [============================>.] - ETA: 0s - loss: 0.0950 - accuracy: 0.9639\n",
      "Epoch 41: val_loss did not improve from 0.08889\n",
      "800/800 [==============================] - 1s 967us/step - loss: 0.0950 - accuracy: 0.9641 - val_loss: 0.1081 - val_accuracy: 0.9660\n",
      "Epoch 42/50\n",
      "738/800 [==========================>...] - ETA: 0s - loss: 0.1020 - accuracy: 0.9622\n",
      "Epoch 42: val_loss did not improve from 0.08889\n",
      "800/800 [==============================] - 1s 949us/step - loss: 0.1012 - accuracy: 0.9626 - val_loss: 0.1348 - val_accuracy: 0.9425\n",
      "Epoch 43/50\n",
      "742/800 [==========================>...] - ETA: 0s - loss: 0.0929 - accuracy: 0.9660\n",
      "Epoch 43: val_loss did not improve from 0.08889\n",
      "800/800 [==============================] - 1s 947us/step - loss: 0.0911 - accuracy: 0.9666 - val_loss: 0.0998 - val_accuracy: 0.9660\n",
      "Epoch 44/50\n",
      "745/800 [==========================>...] - ETA: 0s - loss: 0.0973 - accuracy: 0.9623\n",
      "Epoch 44: val_loss improved from 0.08889 to 0.08778, saving model to my_best_model.hdf5\n",
      "800/800 [==============================] - 1s 981us/step - loss: 0.0966 - accuracy: 0.9628 - val_loss: 0.0878 - val_accuracy: 0.9700\n",
      "Epoch 45/50\n",
      "738/800 [==========================>...] - ETA: 0s - loss: 0.1004 - accuracy: 0.9623\n",
      "Epoch 45: val_loss did not improve from 0.08778\n",
      "800/800 [==============================] - 1s 953us/step - loss: 0.0985 - accuracy: 0.9632 - val_loss: 0.0974 - val_accuracy: 0.9605\n",
      "Epoch 46/50\n",
      "763/800 [===========================>..] - ETA: 0s - loss: 0.0900 - accuracy: 0.9644\n",
      "Epoch 46: val_loss did not improve from 0.08778\n",
      "800/800 [==============================] - 1s 924us/step - loss: 0.0888 - accuracy: 0.9647 - val_loss: 0.0891 - val_accuracy: 0.9710\n",
      "Epoch 47/50\n",
      "765/800 [===========================>..] - ETA: 0s - loss: 0.0898 - accuracy: 0.9660\n",
      "Epoch 47: val_loss improved from 0.08778 to 0.08184, saving model to my_best_model.hdf5\n",
      "800/800 [==============================] - 1s 954us/step - loss: 0.0903 - accuracy: 0.9661 - val_loss: 0.0818 - val_accuracy: 0.9660\n",
      "Epoch 48/50\n",
      "758/800 [===========================>..] - ETA: 0s - loss: 0.0851 - accuracy: 0.9687\n",
      "Epoch 48: val_loss improved from 0.08184 to 0.08176, saving model to my_best_model.hdf5\n",
      "800/800 [==============================] - 1s 957us/step - loss: 0.0863 - accuracy: 0.9678 - val_loss: 0.0818 - val_accuracy: 0.9720\n",
      "Epoch 49/50\n",
      "757/800 [===========================>..] - ETA: 0s - loss: 0.0976 - accuracy: 0.9622\n",
      "Epoch 49: val_loss improved from 0.08176 to 0.07674, saving model to my_best_model.hdf5\n",
      "800/800 [==============================] - 1s 962us/step - loss: 0.0973 - accuracy: 0.9622 - val_loss: 0.0767 - val_accuracy: 0.9655\n",
      "Epoch 50/50\n",
      "744/800 [==========================>...] - ETA: 0s - loss: 0.0874 - accuracy: 0.9677\n",
      "Epoch 50: val_loss did not improve from 0.07674\n",
      "800/800 [==============================] - 1s 942us/step - loss: 0.0875 - accuracy: 0.9674 - val_loss: 0.1467 - val_accuracy: 0.9585\n",
      "0.965499997138977 0.9660000205039978 0.9649999737739563\n"
     ]
    }
   ],
   "source": [
    "DNNtype = 'CNN'\n",
    "realvssyn = 1\n",
    "# 1 if synthetic vs real over all data\n",
    "# 0 if original (dev1 vc dev2) classification with real+synthetic  (e.g., device 1 vs device 2)\n",
    "# - 1 if original classifier for real only \n",
    "# -2 original classifier for synthetic only\n",
    "callbackyesno = 1\n",
    "\n",
    "num_classes = 2\n",
    "# data = np.load('data_saved.npy')\n",
    "sample_size = len(data[0])-1\n",
    "\n",
    "if realvssyn == 1:\n",
    "    X0_new = np.concatenate((X_label0, X_label1, new_data_label0_rot, new_data_label1_rot), axis = 0)\n",
    "    X0_newtest = np.concatenate((X_label0test, X_label1test, new_data_label0test_rot, new_data_label1test_rot), axis = 0)\n",
    "    Y0_new = np.concatenate((np.zeros(len(X_label0)), np.zeros(len(X_label1)), np.ones(len(new_data_label0_rot)), np.ones(len(new_data_label1_rot))), axis = 0)\n",
    "    Y0_newtest = np.concatenate((np.zeros(len(X_label0test)), np.zeros(len(X_label1test)), np.ones(len(new_data_label0test_rot)), np.ones(len(new_data_label1test_rot))), axis = 0)\n",
    "elif realvssyn == 0:\n",
    "    X0_new = np.concatenate((X_label0, X_label1, new_data_label0_rot, new_data_label1_rot), axis = 0)\n",
    "    X0_newtest = np.concatenate((X_label0test, X_label1test, new_data_label0test_rot, new_data_label1test_rot), axis = 0)\n",
    "    Y0_new = np.concatenate((np.zeros(len(X_label0)), np.ones(len(X_label1)), np.zeros(len(new_data_label0)), np.ones(len(new_data_label1))), axis = 0)\n",
    "    Y0_newtest = np.concatenate((np.zeros(len(X_label0test)), np.ones(len(X_label1test)), np.zeros(len(new_data_label0test)), np.ones(len(new_data_label1test))), axis = 0)\n",
    "elif realvssyn == -1:\n",
    "    X0_new = np.concatenate((X_label0, X_label1), axis = 0)\n",
    "    X0_newtest = np.concatenate((X_label0test, X_label1test), axis = 0)\n",
    "    Y0_new = np.concatenate((np.zeros(len(X_label0)), np.ones(len(X_label1))), axis = 0)\n",
    "    Y0_newtest = np.concatenate((np.zeros(len(X_label0test)), np.ones(len(X_label1test))), axis = 0)\n",
    "elif realvssyn == -2:\n",
    "    X0_new = np.concatenate((new_data_label0_rot, new_data_label1_rot), axis = 0)\n",
    "    X0_newtest = np.concatenate((new_data_label0test_rot, new_data_label1test_rot), axis = 0)\n",
    "    Y0_new = np.concatenate((np.zeros(len(new_data_label0_rot)), np.ones(len(new_data_label1_rot))), axis = 0)\n",
    "    Y0_newtest = np.concatenate((np.zeros(len(new_data_label0test_rot)), np.ones(len(new_data_label1test_rot))), axis = 0)\n",
    "elif realvssyn == -3:\n",
    "    X0_new = np.concatenate((X_label0, X_label1, new_data_label0_rot), axis = 0)\n",
    "    X0_newtest = np.concatenate((X_label0test, X_label1test, new_data_label0test_rot), axis = 0)\n",
    "    Y0_new = np.concatenate((np.zeros(len(X_label0)), np.zeros(len(X_label1)), np.ones(len(new_data_label0))), axis = 0)\n",
    "    Y0_newtest = np.concatenate((np.zeros(len(X_label0test)), np.zeros(len(X_label1test)), np.ones(len(new_data_label0test))), axis = 0)\n",
    "\n",
    "X0_data, Y0_datax = shuffle(X0_new, Y0_new, random_state=0)\n",
    "Y0_data = np_utils.to_categorical(Y0_datax, num_classes)\n",
    "\n",
    "X0_datatest, Y0_datatestx = shuffle(X0_newtest, Y0_newtest, random_state=0)\n",
    "Y0_datatest = np_utils.to_categorical(Y0_datatestx, num_classes)\n",
    "\n",
    "\n",
    "X = X0_data\n",
    "Y = Y0_data \n",
    "X_test = X0_datatest\n",
    "Y_test = Y0_datatest\n",
    "\n",
    "Y0_datatest = np_utils.to_categorical(Y0_datatestx, num_classes)\n",
    "\n",
    "dr = 0.1 # dropout rate (%)\n",
    "\n",
    "if DNNtype == 'CNN':\n",
    "\n",
    "    # CNN\n",
    "    Xnew = reshape_fun2(X, sample_size)\n",
    "    X_testnew = reshape_fun2(X_test, sample_size)\n",
    "    model = models.Sequential() \n",
    "    in_shp = list(np.array(Xnew).shape[1:])\n",
    "\n",
    "    num_classes = 2\n",
    "    init_ = 'glorot_uniform'\n",
    "    model.add(Reshape(in_shp+[1],input_shape=in_shp))\n",
    "    model.add(ZeroPadding2D((0,2)))\n",
    "            #model.add(Convolution2D(64, kernel_size=(3,2), strides=(2,1), padding='valid', activation=\"relu\", name=\"conv1\"))\n",
    "    model.add(Convolution2D(32, kernel_size=(1,3), padding=\"valid\", activation=\"relu\", name=\"conv2\"))\n",
    "#     model.add(Convolution2D(64, kernel_size=(1,3), padding=\"valid\", activation=\"relu\", name=\"conv3\"))\n",
    "    model.add(Flatten())\n",
    "    model.add(Dense(32, activation='relu', name=\"dense1\"))\n",
    "    model.add(Dropout(dr))\n",
    "    model.add(Dense(8, activation='relu', name=\"dense1a\"))\n",
    "    model.add(Dropout(dr))\n",
    "    model.add(Dense( num_classes,  name=\"dense2\" ))\n",
    "    model.add(Activation('softmax'))\n",
    "    model.add(Reshape([num_classes]))\n",
    "    model.compile(loss='categorical_crossentropy', optimizer='adam', metrics=['accuracy'])\n",
    "    \n",
    "    if callbackyesno == 0:\n",
    "        model.fit(Xnew, Y, validation_data=(X_testnew,Y_test), epochs=50, batch_size=10,verbose=1)\n",
    "    \n",
    "    elif callbackyesno == 1:\n",
    "    \n",
    "        #create callback\n",
    "        filepath = 'my_best_model.hdf5'\n",
    "        checkpoint = ModelCheckpoint(filepath=filepath, \n",
    "                                     monitor='val_loss',\n",
    "                                     verbose=1, \n",
    "                                     save_best_only=True,\n",
    "                                     mode='min')\n",
    "        callbacks = [checkpoint]\n",
    "\n",
    "        #     modelC.summary()\n",
    "    #     model.fit(Xnew, Y, validation_data=(X_testnew,Y_test), epochs=50, batch_size=10,verbose=1)\n",
    "        history = model.fit(Xnew, Y, validation_data=(X_testnew,Y_test), epochs=50, batch_size=10,verbose=1, callbacks=callbacks)\n",
    "\n",
    "    #     #plot the training history\n",
    "    #     plt.plot(history.history['loss'], label='Training Loss')\n",
    "    #     plt.plot(history.history['val_loss'], label='Validation Loss')\n",
    "    #     plt.legend()\n",
    "    #     plt.xlabel('Epochs')\n",
    "    #     plt.ylabel('Mean Squared Error')\n",
    "    #     plt.savefig('model_training_history')\n",
    "    #     plt.show()\n",
    "\n",
    "        #Load and evaluate the best model version\n",
    "        model = load_model(filepath)\n",
    "\n",
    "#     X_test = X_testnew\n",
    "#     X = Xnew\n",
    "\n",
    "elif DNNtype == 'FNN':\n",
    "    # FNN\n",
    "    model = models.Sequential() \n",
    "    in_shp = list(np.array(X).shape[1:])\n",
    "            #pdb.set_trace()\n",
    "            #in_shp = [32,2]\n",
    "            #     print(in_shp)\n",
    "\n",
    "    model.add(Dense(64, input_dim=sample_size, activation='relu'))\n",
    "#     num_classes = 2\n",
    "#     model.add(Dropout(dr))\n",
    "    init_ = 'glorot_uniform'\n",
    "    model.add(Dense(32, activation='relu', name=\"dense1\"))\n",
    "    model.add(Dropout(dr))\n",
    "    model.add(Dense(8, activation='relu', name=\"dense1a\"))\n",
    "    model.add(Dropout(dr))\n",
    "    model.add(Dense( num_classes,  name=\"dense2\" ))\n",
    "    model.add(Activation('softmax'))\n",
    "    model.add(Reshape([num_classes]))\n",
    "    model.compile(loss='categorical_crossentropy', optimizer='adam', metrics=['accuracy'])\n",
    "#     model.fit(X, Y, validation_data=(X_test,Y_test), epochs=50, batch_size=10,verbose=1)\n",
    "    \n",
    "    if callbackyesno == 0:\n",
    "        model.fit(X, Y, validation_data=(X_test,Y_test), epochs=50, batch_size=10,verbose=1)\n",
    "    elif callbackyesno == 1:\n",
    "        filepath = 'my_best_model.hdf5'\n",
    "        checkpoint = ModelCheckpoint(filepath=filepath, \n",
    "                                     monitor='val_loss',\n",
    "                                     verbose=1, \n",
    "                                     save_best_only=True,\n",
    "                                     mode='min')\n",
    "        callbacks = [checkpoint]\n",
    "        history = model.fit(X, Y, validation_data=(X_test,Y_test), epochs=50, batch_size=10,verbose=1, callbacks=callbacks)\n",
    "\n",
    "        #Load and evaluate the best model version\n",
    "        model = load_model(filepath)\n",
    "        #create callback\n",
    "        X_testnew = X_test\n",
    "    \n",
    "        \n",
    "scorepureclassifiernew = model.evaluate(X_testnew,Y_test, verbose=0)\n",
    "\n",
    "dd1 = np.argmax(Y0_datatest,axis=1)\n",
    "dd = np.where(dd1==int(0))\n",
    "X_testdd = X_testnew[dd]\n",
    "Y_testdd = Y_test[dd]\n",
    "scorepureclassifiernew0 = model.evaluate(X_testdd, Y_testdd, verbose=0)\n",
    "dd1 = np.argmax(Y0_datatest,axis=1)\n",
    "dd = np.where(dd1==int(1))\n",
    "X_testdd = X_testnew[dd]\n",
    "Y_testdd = Y_test[dd]\n",
    "scorepureclassifiernew1 = model.evaluate(X_testdd, Y_testdd, verbose=0)\n",
    "print(scorepureclassifiernew[1], scorepureclassifiernew0[1], scorepureclassifiernew1[1])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 33,
   "id": "78ad0507",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Repeat results for attacks\n",
    "\n",
    "model_class1CNN = keras.models.load_model('model_class1')\n",
    "model_class2CNN = keras.models.load_model('model_class2')\n",
    "X_test_class1CNN = np.load('X_test_class1new.npy')\n",
    "X_test_class2CNN = np.load('X_test_class2new.npy')\n",
    "Y_test_class1CNN = np.load('Y_test_class1new.npy')\n",
    "Y_test_class2CNN = np.load('Y_test_class2new.npy')\n",
    "\n",
    "model_class1FNN = keras.models.load_model('model_class1FNN')\n",
    "model_class2FNN = keras.models.load_model('model_class2FNN')\n",
    "X_test_class1FNN = np.load('X_test_class1FNN.npy')\n",
    "X_test_class2FNN = np.load('X_test_class2FNN.npy')\n",
    "Y_test_class1FNN = np.load('Y_test_class1FNN.npy')\n",
    "Y_test_class2FNN = np.load('Y_test_class2FNN.npy')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 36,
   "id": "bf360f99",
   "metadata": {},
   "outputs": [],
   "source": [
    "from keras.models import load_model\n",
    "# model_class1CNN.save('model_class1CNN.h5')\n",
    "# model_class2CNN.save('model_class2CNN.h5')\n",
    "# model_class1FNN.save('model_class1FNN.h5')\n",
    "# model_class2FNN.save('model_class2FNN.h5')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 37,
   "id": "b4257544",
   "metadata": {},
   "outputs": [],
   "source": [
    "model_class1CNN = load_model('model_class1CNN.h5')\n",
    "model_class2CNN = load_model('model_class2CNN.h5')\n",
    "model_class1FNN = load_model('model_class1FNN.h5')\n",
    "model_class2FNN = load_model('model_class2FNN.h5')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "id": "fcc84f3a",
   "metadata": {},
   "outputs": [],
   "source": [
    "loss_object = tf.keras.losses.CategoricalCrossentropy()\n",
    "\n",
    "def create_adversarial_pattern(input_image, input_label, model):\n",
    "    with tf.GradientTape() as tape:\n",
    "        tape.watch(input_image)\n",
    "        prediction = model(input_image)\n",
    "        loss = loss_object(input_label, prediction)\n",
    "        # Get the gradients of the loss w.r.t to the input image.\n",
    "        gradient = tape.gradient(loss, input_image)\n",
    "  # Get the sign of the gradients to create the perturbation\n",
    "    signed_grad =  tf.sign(gradient)\n",
    "#     signed_grad = gradient\n",
    "    return signed_grad\n",
    "\n",
    "def create_adversarial_pattern_joint(input_image, input_label, modelA, modelB, consA):\n",
    "    with tf.GradientTape() as tape:\n",
    "        tape.watch(input_image)\n",
    "        predictionA = modelA(input_image)\n",
    "        lossA = loss_object(input_label, predictionA)\n",
    "        # Get the gradients of the loss w.r.t to the input image.\n",
    "        gradientA = tape.gradient(lossA, input_image)\n",
    "    with tf.GradientTape() as tape:\n",
    "        tape.watch(input_image)\n",
    "        predictionB= modelB(input_image)\n",
    "        lossB = loss_object(input_label, predictionB)\n",
    "        # Get the gradients of the loss w.r.t to the input image.\n",
    "        gradientB = tape.gradient(lossB, input_image)\n",
    "  # Get the sign of the gradients to create the perturbation\n",
    "    gradient = consA*gradientA + (1-consA)*gradientB\n",
    "    signed_grad =  tf.sign(gradient)\n",
    "#     signed_grad = gradient\n",
    "    return signed_grad"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 39,
   "id": "8b2a942b",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "attack success: 0.987\n",
      "attack success: 0.041\n",
      "attack success: 0.03\n",
      "attack success: 0.043\n",
      "attack success: 0.0305\n",
      "attack success: 0.048\n",
      "attack success: 0.031\n",
      "attack success: 0.0555\n",
      "attack success: 0.031\n",
      "attack success: 0.0665\n",
      "attack success: 0.031\n",
      "attack success: 0.0865\n",
      "attack success: 0.032\n",
      "attack success: 0.135\n",
      "attack success: 0.0325\n",
      "attack success: 0.209\n",
      "attack success: 0.0325\n",
      "attack success: 0.329\n",
      "attack success: 0.0345\n",
      "attack success: 0.414\n",
      "attack success: 0.0345\n",
      "attack success: 0.464\n",
      "attack success: 0.0395\n",
      "attack success: 0.538\n",
      "attack success: 0.043\n",
      "attack success: 0.736\n",
      "attack success: 0.0455\n",
      "attack success: 0.9165\n",
      "attack success: 0.057\n",
      "attack success: 0.9655\n",
      "attack success: 0.073\n",
      "attack success: 0.9825\n",
      "attack success: 0.1005\n",
      "attack success: 0.987\n",
      "attack success: 0.1335\n",
      "attack success: 0.987\n",
      "attack success: 0.182\n",
      "attack success: 0.987\n",
      "attack success: 0.25\n",
      "attack success: 0.987\n",
      "attack success: 0.32\n",
      "attack success: 0.987\n",
      "attack success: 0.387\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Untargeted Attack\n",
    "X_testhere = X_test_class1CNN\n",
    "Y_testhere = Y_test_class1CNN\n",
    "modelhere = model_class1CNN\n",
    "cons_A = 1\n",
    "\n",
    "modelA = model_class1CNN\n",
    "modelB = model_class2CNN\n",
    "# model_other = model_class1\n",
    "\n",
    "X_tensor = tf.convert_to_tensor(X_testhere)\n",
    "# Y_test4 = np_utils.to_categorical(Y_test, num_classes)\n",
    "\n",
    "# delta_tf = create_adversarial_pattern(X_tensor, Y_test, model)\n",
    "\n",
    "# delta_tf_1 = create_adversarial_pattern(X_tensor, Y_test, model_class1)\n",
    "# delta_tf_2 = create_adversarial_pattern(X_tensor, Y_test, model_class2)\n",
    "# delta_tf = cons_A * delta_tf_1 + (1-cons_A) * delta_tf_2\n",
    "\n",
    "delta_tf = create_adversarial_pattern_joint(X_tensor, Y_testhere, modelA, modelB, cons_A)\n",
    "\n",
    "delta_np = delta_tf.numpy()\n",
    "# delta = (delta_np/np.sqrt(np.sum(delta_np**2))) \n",
    "# delta = - np.sign(delta_np)\n",
    "delta = delta_np/math.sqrt(2)\n",
    "# rec_noise = math.sqrt(1/(2*EbNo_train))*np.random.randn(len(delta),len(delta[0]))\n",
    "PNR = -3\n",
    "# epsilon = math.sqrt(2)*10**((PNR - dB_sensing)/20) \n",
    "S_dB = 10*math.log10((np.sum(X_testhere**2))/len(X_testhere))\n",
    "dB_epsilon = S_dB + PNR\n",
    "epsilon = pow(10,dB_epsilon/10)\n",
    "\n",
    "epi = epsilon*delta\n",
    "aa = (modelhere.predict(X_testhere+epi))\n",
    "bb = np.argmax(aa,axis=1)\n",
    "cc = np.argmax(Y_test,axis=1)\n",
    "no_errors = (cc != bb)\n",
    "no_errors =  no_errors.astype(int).sum()\n",
    "print('attack success:', no_errors/len(cc))\n",
    "\n",
    "# as a function of PNR\n",
    "untargeted_success_vec = []\n",
    "untargeted_success_vecG = []\n",
    "dx = delta.shape\n",
    "if len(dx) == 2:\n",
    "    Gnoise = (1/math.sqrt(2))*np.random.randn(dx[0],dx[1])\n",
    "elif len(dx) == 3:\n",
    "    Gnoise = (1/math.sqrt(2))*np.random.randn(dx[0],dx[1],dx[2])\n",
    "# Gnoise = (1/math.sqrt(2))*np.random.randn(len(delta),len(delta[0]))\n",
    "dBrange = -40\n",
    "for PNR in range(dBrange,1,2):\n",
    "#     epsilon = math.sqrt(2)*10**((PNR - dB_sensing)/20) \n",
    "#     delta_power = np.sum(delta**2)\n",
    "#     noise_power = (sample_size/2)*len(X_test)\n",
    "#     epsilon = math.sqrt(10**(PNR/10) * noise_power/delta_power)\n",
    "#     S_dB = 10*math.log10((np.sum(X_test**2))/len(X_test))\n",
    "    S_dB = 10*math.log10((np.sum(X_testhere**2))/(np.sum(delta**2)))\n",
    "    dB_epsilon = S_dB + PNR\n",
    "    epsilon = math.sqrt(pow(10,dB_epsilon/10))\n",
    "    epi = epsilon*delta\n",
    "    aa = (modelhere.predict(X_testhere+epi))\n",
    "    bb = np.argmax(aa,axis=1)\n",
    "    cc = np.argmax(Y_testhere,axis=1)\n",
    "    no_errors = (cc != bb)\n",
    "    no_errors =  no_errors.astype(int).sum()\n",
    "    print('attack success:', no_errors/len(cc))\n",
    "    untargeted_success_vec.append(no_errors/len(cc))\n",
    "            \n",
    "    # Add new for normalization\n",
    "    S_dB = 10*math.log10((np.sum(X_testhere**2))/(np.sum(Gnoise**2)))\n",
    "    dB_epsilon = S_dB + PNR\n",
    "    epsilon = math.sqrt(pow(10,dB_epsilon/10))\n",
    "    \n",
    "    epiG = epsilon*Gnoise\n",
    "    aaG = (modelhere.predict(X_testhere+epiG))\n",
    "    bbG = np.argmax(aaG,axis=1)\n",
    "    ccG = np.argmax(Y_testhere,axis=1)\n",
    "    no_errorsG = (ccG != bbG)\n",
    "    no_errorsG =  no_errorsG.astype(int).sum()\n",
    "    print('attack success:', no_errorsG/len(ccG))\n",
    "    untargeted_success_vecG.append(no_errorsG/len(ccG))\n",
    "\n",
    "for i in range (len(untargeted_success_vec)-1):\n",
    "    if untargeted_success_vec[i+1] < untargeted_success_vec[i]:\n",
    "        untargeted_success_vec[i+1] = untargeted_success_vec[i]\n",
    "\n",
    "        \n",
    "# untargeted_success_vec_new = np.zeros(len(untargeted_success_vec))\n",
    "# untargeted_success_vec_new[0] = untargeted_success_vec[0]\n",
    "# print(len(untargeted_success_vec))\n",
    "# for i in range (len(untargeted_success_vec)-1):\n",
    "#     if untargeted_success_vec[i+1] < untargeted_success_vec[i]:\n",
    "# #         untargeted_success_vec[i+1] = untargeted_success_vec[i]\n",
    "#         add_on = untargeted_success_vec[i] - untargeted_success_vec[i+1]\n",
    "#         untargeted_success_vec_new[i+1] = min(1,untargeted_success_vec_new[i] + add_on)\n",
    "#         if untargeted_success_vec_new[i+1] == 1:\n",
    "#             untargeted_success_vec_new[i+1:] = 1\n",
    "#             break\n",
    "#     else:\n",
    "#         untargeted_success_vec_new[i+1] = untargeted_success_vec[i+1]\n",
    "# untargeted_success_vec = untargeted_success_vec_new\n",
    "\n",
    "plt.rc('font', size=10) \n",
    "fig = plt.figure()\n",
    "plt.plot(range(dBrange , 1, 2), untargeted_success_vec, 'ro-', label = 'Untargeted Attack')\n",
    "plt.plot(range(dBrange , 1, 2), untargeted_success_vecG, 'bs-', label = 'Gaussian Noise')\n",
    "plt.legend(loc=\"lower right\")\n",
    "# plt.legend(bbox_to_anchor=(0.01, 0.01), loc=\"lower left\", borderaxespad=0)\n",
    "plt.xlabel('Perturbation-to-Signal-Ratio (PSR)')\n",
    "plt.ylabel('Attack Success Probability')\n",
    "plt.grid(linestyle='dotted')\n",
    "aa = plt.xticks(np.arange(dBrange,0+0.1, 5)) \n",
    "bb = plt.yticks(np.arange(0,1+0.1, 0.1)) \n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "5a053772",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 801,
   "id": "a01151c6",
   "metadata": {},
   "outputs": [],
   "source": [
    "# a for classifier1, b for classifier2, 1 for perturbation for classifier i, 2 for perturbation for other classifier, 3 for perturbation for classifier1+2, 4 for Gaussian noise \n",
    "b3FNN = untargeted_success_vec\n",
    "b4FNN = untargeted_success_vecG"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "c7279fbc",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 803,
   "id": "78a11efc",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig = plt.figure()\n",
    "# plt.title('Attack on Classifier 1')\n",
    "plt.plot(range(dBrange , 1, 2), a1FNN, 'ro-', label = 'Perturbation for Classifier 1')\n",
    "plt.plot(range(dBrange , 1, 2), a2FNN, 'gs-', label = 'Perturbation for Classifier 2')\n",
    "plt.plot(range(dBrange , 1, 2), a3FNN, 'md-', label = 'Perturbation for Classifier 1+2')\n",
    "plt.plot(range(dBrange , 1, 2), a4FNN, 'bx-', label = 'Gaussian Noise')\n",
    "plt.legend(loc=\"upper left\")\n",
    "# plt.legend(bbox_to_anchor=(0.01, 0.01), loc=\"lower left\", borderaxespad=0)\n",
    "plt.xlabel('Perturbation-to-Signal-Ratio (PSR)')\n",
    "plt.ylabel('Attack Success Probability')\n",
    "plt.grid(linestyle='dotted')\n",
    "aa = plt.xticks(np.arange(dBrange,0+0.1, 5)) \n",
    "bb = plt.yticks(np.arange(0,1+0.1, 0.1)) \n",
    "plt.savefig('attack_on_class1FNN.pdf') "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 804,
   "id": "391943ba",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig = plt.figure()\n",
    "# plt.title('Attack on Classifier 2')\n",
    "plt.plot(range(dBrange , 1, 2), b1FNN, 'ro-', label = 'Perturbation for Classifier 2')\n",
    "plt.plot(range(dBrange , 1, 2), b2FNN, 'gs-', label = 'Perturbation for Classifier 1')\n",
    "plt.plot(range(dBrange , 1, 2), b3FNN, 'md-', label = 'Perturbation for Classifier 1+2')\n",
    "plt.plot(range(dBrange , 1, 2), b4FNN, 'bx-', label = 'Gaussian Noise')\n",
    "plt.legend(loc=\"upper left\")\n",
    "# plt.legend(bbox_to_anchor=(0.01, 0.01), loc=\"lower left\", borderaxespad=0)\n",
    "plt.xlabel('Perturbation-to-Signal-Ratio (PSR)')\n",
    "plt.ylabel('Attack Success Probability')\n",
    "plt.grid(linestyle='dotted')\n",
    "aa = plt.xticks(np.arange(dBrange,0+0.1, 5)) \n",
    "bb = plt.yticks(np.arange(0,1+0.1, 0.1)) \n",
    "plt.savefig('attack_on_class2FNN.pdf') "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "b75ebbcb",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 31,
   "id": "3c700b91",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "attack success: 0.983\n",
      "0.051\n",
      "0.054\n",
      "0.061\n",
      "0.074\n",
      "0.094\n",
      "0.138\n",
      "0.211\n",
      "0.327\n",
      "0.428\n",
      "0.482\n",
      "0.523\n",
      "0.611\n",
      "0.854\n",
      "0.969\n",
      "0.979\n",
      "0.982\n",
      "0.983\n",
      "0.983\n",
      "0.983\n",
      "0.983\n",
      "0.982\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# targeted attack\n",
    "\n",
    "loss_object = tf.keras.losses.CategoricalCrossentropy()\n",
    "\n",
    "# def create_adversarial_pattern(input_image, input_label, model):\n",
    "#     with tf.GradientTape() as tape:\n",
    "#         tape.watch(input_image)\n",
    "#         prediction = model(input_image)\n",
    "#         loss = loss_object(input_label, prediction)\n",
    "#         # Get the gradients of the loss w.r.t to the input image.\n",
    "#         gradient = tape.gradient(loss, input_image)\n",
    "#   # Get the sign of the gradients to create the perturbation\n",
    "#     signed_grad =  tf.sign(gradient)\n",
    "# #     signed_grad = gradient\n",
    "#     return signed_grad\n",
    "\n",
    "# def create_adversarial_pattern_joint(input_image, input_label, modelA, modelB, consA):\n",
    "#     with tf.GradientTape() as tape:\n",
    "#         tape.watch(input_image)\n",
    "#         predictionA = modelA(input_image)\n",
    "#         lossA = loss_object(input_label, predictionA)\n",
    "#         # Get the gradients of the loss w.r.t to the input image.\n",
    "#         gradientA = tape.gradient(lossA, input_image)\n",
    "#     with tf.GradientTape() as tape:\n",
    "#         tape.watch(input_image)\n",
    "#         predictionB= modelB(input_image)\n",
    "#         lossB = loss_object(input_label, predictionB)\n",
    "#         # Get the gradients of the loss w.r.t to the input image.\n",
    "#         gradientB = tape.gradient(lossB, input_image)\n",
    "#   # Get the sign of the gradients to create the perturbation\n",
    "#     gradient = consA*gradientA + (1-consA)*gradientB\n",
    "#     signed_grad =  tf.sign(gradient)\n",
    "# #     signed_grad = gradient\n",
    "#     return signed_grad\n",
    "\n",
    "\n",
    "\n",
    "X_testhere = X_test_class1CNN\n",
    "Y_testhere = Y_test_class1CNN\n",
    "modelhere = model_class1CNN\n",
    "cons_A = 1\n",
    "\n",
    "modelA = model_class1CNN\n",
    "modelB = model_class2CNN\n",
    "# model_other = model_class1\n",
    "\n",
    "\n",
    "# untargeted attack\n",
    "# X_tensor = tf.convert_to_tensor(X_testhere)\n",
    "# Y_test4 = np_utils.to_categorical(Y_test, num_classes)\n",
    "\n",
    "# delta_tf = create_adversarial_pattern(X_tensor, Y_test, model)\n",
    "\n",
    "# delta_tf_1 = create_adversarial_pattern(X_tensor, Y_test, model_class1)\n",
    "# delta_tf_2 = create_adversarial_pattern(X_tensor, Y_test, model_class2)\n",
    "# delta_tf = cons_A * delta_tf_1 + (1-cons_A) * delta_tf_2\n",
    "\n",
    "# delta_tf = create_adversarial_pattern_joint(X_tensor, Y_testhere, modelA, modelB, cons_A)\n",
    "\n",
    "target_label = int(0)\n",
    "original_label = int((target_label + 1) % 2)\n",
    "\n",
    "dd1 = np.argmax(Y_testhere,axis=1)\n",
    "dd = np.where(dd1==original_label)\n",
    "X_testdd = X_testhere[dd]\n",
    "Y_testdd = Y_testhere[dd]\n",
    "X_tensordd = tf.convert_to_tensor(X_testdd)\n",
    "Y_test3 = target_label * np.ones(len(X_testdd))\n",
    "Y_test4 = np_utils.to_categorical(Y_test3, num_classes)\n",
    "delta_tf = create_adversarial_pattern_joint(X_tensordd, Y_test4, modelA, modelB, cons_A)\n",
    "\n",
    "\n",
    "delta_np = delta_tf.numpy()\n",
    "# delta = (delta_np/np.sqrt(np.sum(delta_np**2))) \n",
    "# delta = - np.sign(delta_np)\n",
    "delta = -delta_np/math.sqrt(2)\n",
    "# rec_noise = math.sqrt(1/(2*EbNo_train))*np.random.randn(len(delta),len(delta[0]))\n",
    "PNR = -3\n",
    "# epsilon = math.sqrt(2)*10**((PNR - dB_sensing)/20) \n",
    "S_dB = 10*math.log10((np.sum(X_testdd**2))/len(X_testdd))\n",
    "dB_epsilon = S_dB + PNR\n",
    "epsilon = pow(10,dB_epsilon/10)\n",
    "\n",
    "epi = epsilon*delta\n",
    "aa = (modelhere.predict(X_testdd+epi))\n",
    "bb = np.argmax(aa,axis=1)\n",
    "cc = np.argmax(Y_test4,axis=1)\n",
    "no_errors = (cc == bb)\n",
    "no_errors =  no_errors.astype(int).sum()\n",
    "print('attack success:', no_errors/len(cc))\n",
    "\n",
    "# as a function of PNR\n",
    "targeted_success_vec10 = []\n",
    "targeted_success_vec10G = []\n",
    "dx = delta.shape\n",
    "if len(dx) == 2:\n",
    "    Gnoise = (1/math.sqrt(2))*np.random.randn(dx[0],dx[1])\n",
    "elif len(dx) == 3:\n",
    "    Gnoise = (1/math.sqrt(2))*np.random.randn(dx[0],dx[1],dx[2])\n",
    "# Gnoise = (1/math.sqrt(2))*np.random.randn(len(delta),len(delta[0]))\n",
    "dBrange = -40\n",
    "for PNR in range(dBrange,1,2):\n",
    "#     epsilon = math.sqrt(2)*10**((PNR - dB_sensing)/20) \n",
    "#     delta_power = np.sum(delta**2)\n",
    "#     noise_power = (sample_size/2)*len(X_test)\n",
    "#     epsilon = math.sqrt(10**(PNR/10) * noise_power/delta_power)\n",
    "#     S_dB = 10*math.log10((np.sum(X_test**2))/len(X_test))\n",
    "    S_dB = 10*math.log10((np.sum(X_testdd**2))/(np.sum(delta**2)))\n",
    "    dB_epsilon = S_dB + PNR\n",
    "    epsilon = math.sqrt(pow(10,dB_epsilon/10))\n",
    "    epi = epsilon*delta\n",
    "    aa = (modelhere.predict(X_testdd+epi))\n",
    "    bb = np.argmax(aa,axis=1)\n",
    "    cc = np.argmax(Y_test4,axis=1)\n",
    "#     no_errors = (cc == bb)\n",
    "#     no_errors =  no_errors.astype(int).sum()\n",
    "#     print('attack success:', no_errors/len(cc))\n",
    "#     untargeted_success_vec.append(no_errors/len(cc))\n",
    "    \n",
    "    \n",
    "#     cc = np.argmax(Y_testdd,axis=1)\n",
    "    # no_errors = (cc != bb)\n",
    "    # no_errors =  no_errors.astype(int).sum()\n",
    "    # print(1-no_errors/len(cc))\n",
    "    attack_success = (bb == target_label)\n",
    "    attack_success = attack_success.astype(int).sum()\n",
    "    print(attack_success/len(cc))\n",
    "    targeted_success_vec10.append(attack_success/len(cc))\n",
    "    \n",
    "    # Add new for normalization\n",
    "    S_dB = 10*math.log10((np.sum(X_testdd**2))/(np.sum(Gnoise**2)))\n",
    "    dB_epsilon = S_dB + PNR\n",
    "    epsilon = math.sqrt(pow(10,dB_epsilon/10))\n",
    "    \n",
    "    epiG = epsilon*Gnoise\n",
    "    aaG = (modelhere.predict(X_testdd+epiG))\n",
    "    bbG = np.argmax(aaG,axis=1)\n",
    "    ccG = np.argmax(Y_test4,axis=1)\n",
    "    ccG = np.argmax(Y_testdd,axis=1)\n",
    "    # no_errors = (cc != bb)\n",
    "    # no_errors =  no_errors.astype(int).sum()\n",
    "    # print(1-no_errors/len(cc))\n",
    "    attack_successG = (bbG == target_label)\n",
    "    attack_successG = attack_successG.astype(int).sum()\n",
    "    targeted_success_vec10G.append(attack_successG/len(ccG))\n",
    "#     no_errorsG = (ccG == bbG)\n",
    "#     no_errorsG =  no_errorsG.astype(int).sum()\n",
    "#     print('attack success:', no_errorsG/len(ccG))\n",
    "#     untargeted_success_vecG.append(no_errorsG/len(ccG))\n",
    "\n",
    "for i in range (len(targeted_success_vec10)-1):\n",
    "    if targeted_success_vec10[i+1] < targeted_success_vec10[i]:\n",
    "        targeted_success_vec10[i+1] = targeted_success_vec10[i]\n",
    "\n",
    "for i in range (len(targeted_success_vec10G)-1):\n",
    "    if targeted_success_vec10G[i+1] < targeted_success_vec10G[i]:\n",
    "        targeted_success_vec10G[i+1] = targeted_success_vec10G[i]\n",
    "        \n",
    "# untargeted_success_vec_new = np.zeros(len(untargeted_success_vec))\n",
    "# untargeted_success_vec_new[0] = untargeted_success_vec[0]\n",
    "# print(len(untargeted_success_vec))\n",
    "# for i in range (len(untargeted_success_vec)-1):\n",
    "#     if untargeted_success_vec[i+1] < untargeted_success_vec[i]:\n",
    "# #         untargeted_success_vec[i+1] = untargeted_success_vec[i]\n",
    "#         add_on = untargeted_success_vec[i] - untargeted_success_vec[i+1]\n",
    "#         untargeted_success_vec_new[i+1] = min(1,untargeted_success_vec_new[i] + add_on)\n",
    "#         if untargeted_success_vec_new[i+1] == 1:\n",
    "#             untargeted_success_vec_new[i+1:] = 1\n",
    "#             break\n",
    "#     else:\n",
    "#         untargeted_success_vec_new[i+1] = untargeted_success_vec[i+1]\n",
    "# untargeted_success_vec = untargeted_success_vec_new\n",
    "\n",
    "\n",
    "fig = plt.figure()\n",
    "plt.plot(range(dBrange , 1, 2), targeted_success_vec10, 'ro-', label = 'Untargeted Attack')\n",
    "plt.plot(range(dBrange , 1, 2), targeted_success_vec10G, 'bs-', label = 'Gaussian Noise')\n",
    "plt.legend(loc=\"lower right\")\n",
    "# plt.legend(bbox_to_anchor=(0.01, 0.01), loc=\"lower left\", borderaxespad=0)\n",
    "plt.xlabel('Perturbation-to-Signal-Ratio (PSR)')\n",
    "plt.ylabel('Attack Success Probability')\n",
    "plt.grid(linestyle='dotted')\n",
    "aa = plt.xticks(np.arange(dBrange,0+0.1, 5)) \n",
    "bb = plt.yticks(np.arange(0,1+0.1, 0.1)) \n",
    "\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 898,
   "id": "94b0c9fb",
   "metadata": {},
   "outputs": [],
   "source": [
    "# a for classifier1, 1 for perturbation for classifier i, 2 for perturbation for other classifier, 3 for perturbation for classifier1+2, 4 for Gaussian noise \n",
    "a3targetFNN = targeted_success_vec10\n",
    "a4targetFNN = targeted_success_vec10G"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 892,
   "id": "8572c973",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig = plt.figure()\n",
    "# plt.title('Attack on Classifier 1')\n",
    "plt.plot(range(dBrange , 1, 2), a1targetCNN, 'ro-', label = 'Perturbation for Classifier 1')\n",
    "plt.plot(range(dBrange , 1, 2), a2targetCNN, 'gs-', label = 'Perturbation for Classifier 2')\n",
    "plt.plot(range(dBrange , 1, 2), a3targetCNN, 'md-', label = 'Perturbation for Classifier 1+2')\n",
    "plt.plot(range(dBrange , 1, 2), a4targetCNN, 'bx-', label = 'Gaussian Noise')\n",
    "plt.legend(loc=\"upper left\")\n",
    "# plt.legend(bbox_to_anchor=(0.01, 0.01), loc=\"lower left\", borderaxespad=0)\n",
    "plt.xlabel('Perturbation-to-Signal-Ratio (PSR)')\n",
    "plt.ylabel('Attack Success Probability')\n",
    "plt.grid(linestyle='dotted')\n",
    "aa = plt.xticks(np.arange(dBrange,0+0.1, 5)) \n",
    "bb = plt.yticks(np.arange(0,1+0.1, 0.1)) \n",
    "plt.savefig('targeted_attack_on_class1CNN.pdf') "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 899,
   "id": "d032e117",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig = plt.figure()\n",
    "# plt.title('Attack on Classifier 1')\n",
    "plt.plot(range(dBrange , 1, 2), a1targetFNN, 'ro-', label = 'Perturbation for Classifier 1')\n",
    "plt.plot(range(dBrange , 1, 2), a2targetFNN, 'gs-', label = 'Perturbation for Classifier 2')\n",
    "plt.plot(range(dBrange , 1, 2), a3targetFNN, 'md-', label = 'Perturbation for Classifier 1+2')\n",
    "plt.plot(range(dBrange , 1, 2), a4targetFNN, 'bx-', label = 'Gaussian Noise')\n",
    "plt.legend(loc=\"upper left\")\n",
    "# plt.legend(bbox_to_anchor=(0.01, 0.01), loc=\"lower left\", borderaxespad=0)\n",
    "plt.xlabel('Perturbation-to-Signal-Ratio (PSR)')\n",
    "plt.ylabel('Attack Success Probability')\n",
    "plt.grid(linestyle='dotted')\n",
    "aa = plt.xticks(np.arange(dBrange,0+0.1, 5)) \n",
    "bb = plt.yticks(np.arange(0,1+0.1, 0.1)) \n",
    "plt.savefig('targeted_attack_on_class1FNN.pdf') "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "8b82f03e",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "095dd0f5",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "e43748d4",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "b8533507",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "9b772b1a",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.9"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

